Notes on the bootstrap of four-point conformal integrals

We set up a bootstrap workflow to study four-point conformal integrals in position space, using leading singularities, single-valued multiple polylogarithmic ans\"atze and boundary data from expansion by regions. These four-point conformal integrals are general in the sense that they are generated by the four-point projections of all possible $f$-graphs, including all non-planar $f$-graph sectors. For three-loop cases, fourteen of the fifteen inequivalent integrand basis can be directly calculated by \texttt{HyperlogProcedures} and the last one is fixed by Gram identity. Then we concentrate on how far the bootstrap workflow can go for four-loop cases, though it works for three-loop cases as well. We show that integrals with several leading singularities can be made tractable by decomposing them into pieces with simpler cut structure. Some four-loop integrals which can not be calculated or very hard to be calculated by other methods for now are obtained in this way. We also provide a package with skill files which is suitable to be read and used by current AI models.

==> anc/3Loop_int_basis.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{1/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 5]*x[4, 5]*x[5, 6]*x[5, 7]*
    x[6, 7]), x[1, 2]}, {1/(x[1, 6]*x[1, 7]*x[2, 5]*x[2, 7]*x[3, 6]*x[4, 5]*
    x[5, 6]*x[5, 7]*x[6, 7]), x[1, 2]}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 7]*x[4, 6]*x[5, 6]*
    x[5, 7]), x[1, 2]*x[1, 3]}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 5]*x[5, 6]*
    x[5, 7]), x[1, 2]*x[1, 3]}, 
 {1/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 7]*x[4, 5]*x[4, 6]*x[5, 6]*
    x[5, 7]), x[1, 2]*x[3, 4]}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 5]*
    x[4, 7]*x[5, 6]), x[1, 2]*x[1, 4]*x[2, 3]}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 7]*
    x[4, 7]*x[5, 6]), x[1, 2]*x[1, 3]*x[2, 3]}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 7]*
    x[4, 5]*x[4, 6]*x[4, 7]), x[1, 3]*x[1, 4]*x[2, 3]*x[2, 4]}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[2, 5]*x[2, 7]*x[3, 5]*x[3, 6]*x[4, 5]*x[5, 6]*
    x[5, 7]*x[6, 7]), x[2, 3]}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 7]*x[4, 5]*
    x[4, 6]*x[5, 6]*x[5, 7]), x[2, 3]*x[2, 4]}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*
    x[5, 7]), x[1, 2]^2}, 
 {x[5, 6]/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*
    x[4, 5]*x[4, 6]*x[5, 7]*x[6, 7]), x[1, 2]*x[1, 4]*x[2, 3]}, 
 {(x[1, 6]*x[2, 5])/(x[1, 5]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[4, 5]*
    x[4, 6]*x[5, 6]*x[5, 7]*x[6, 7]), x[3, 4]}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 7]*
    x[4, 5]*x[5, 6]*x[5, 7]), x[2, 3]^2}, 
 {(x[1, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*
    x[3, 7]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*x[6, 7]), 
  x[2, 3]*x[2, 4]*x[3, 4]}}


==> anc/3Loop_integral_insvmpl.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(6*(-I[z, 0, 1, 0] + I[z, 1, 0, 0])*f[3])/(z - zz), 
 (-I[z, 1, 0, 0, 1, 0, 1, 0] + I[z, 1, 0, 1, 0, 0, 1, 0] - 
   4*I[z, 1, 0, 1, 0]*f[3] - 20*I[z, 1, 0]*f[5])/(z - zz), 
 (-I[z, 1, 0, 0, 1, 0, 1, 0] + I[z, 1, 0, 0, 1, 1, 1, 0] + 
   I[z, 1, 0, 1, 0, 0, 1, 0] - I[z, 1, 0, 1, 0, 1, 1, 0] + 
   I[z, 1, 1, 0, 1, 0, 1, 0] - I[z, 1, 1, 0, 1, 1, 1, 0] - 
   I[z, 1, 1, 1, 0, 0, 1, 0] + I[z, 1, 1, 1, 0, 1, 1, 0] + 
   4*I[z, 1, 0, 1, 0]*f[3] - 4*I[z, 1, 1, 1, 0]*f[3] - 20*I[z, 1, 0]*f[5])/
  (z - zz), (-4*(-(z*I[z, 0, 0, 1, 1, 0, 0]) + z*zz*I[z, 0, 0, 1, 1, 0, 0] + 
    z*I[z, 0, 0, 1, 1, 1, 0] - z*zz*I[z, 0, 0, 1, 1, 1, 0] + 
    z*I[z, 0, 1, 1, 0, 0, 0] - z*zz*I[z, 0, 1, 1, 0, 0, 0] - 
    z*I[z, 0, 1, 1, 0, 1, 0] + z*zz*I[z, 0, 1, 1, 0, 1, 0] - 
    I[z, 1, 0, 0, 1, 1, 0] + z*I[z, 1, 0, 0, 1, 1, 0] + 
    zz*I[z, 1, 0, 1, 1, 0, 0] - z*zz*I[z, 1, 0, 1, 1, 0, 0] + 
    I[z, 1, 0, 1, 1, 1, 0] - z*I[z, 1, 0, 1, 1, 1, 0] - 
    zz*I[z, 1, 0, 1, 1, 1, 0] + z*zz*I[z, 1, 0, 1, 1, 1, 0] + 
    I[z, 1, 1, 0, 0, 1, 0] - z*I[z, 1, 1, 0, 0, 1, 0] - 
    zz*I[z, 1, 1, 1, 0, 0, 0] + z*zz*I[z, 1, 1, 1, 0, 0, 0] - 
    I[z, 1, 1, 1, 0, 1, 0] + z*I[z, 1, 1, 1, 0, 1, 0] + 
    zz*I[z, 1, 1, 1, 0, 1, 0] - z*zz*I[z, 1, 1, 1, 0, 1, 0] - 
    z*I[z, zz, 0, 0, 1, 1, 0] + zz*I[z, zz, 0, 0, 1, 1, 0] + 
    z*I[z, zz, 0, 1, 1, 0, 0] - zz*I[z, zz, 0, 1, 1, 0, 0] + 
    z*I[z, zz, 1, 0, 0, 1, 0] - zz*I[z, zz, 1, 0, 0, 1, 0] - 
    z*I[z, zz, 1, 1, 0, 0, 0] + zz*I[z, zz, 1, 1, 0, 0, 0] - 
    2*z*I[z, 0, 1, 0]*f[3] + 2*z*zz*I[z, 0, 1, 0]*f[3] - 
    2*I[z, 1, 1, 0]*f[3] + 2*z*I[z, 1, 1, 0]*f[3] + 2*zz*I[z, 1, 1, 0]*f[3] - 
    2*z*zz*I[z, 1, 1, 0]*f[3] - 5*z*f[5] + 5*zz*f[5]))/
  ((-1 + z)*(z - zz)*(-1 + zz)), 
 -((z*zz*(4*I[z, 0, 0, 0, 1, 0, 1, 0] - 2*I[z, 0, 0, 0, 1, 1, 1, 0] - 
     4*I[z, 0, 0, 1, 0, 1, 0, 0] + 2*I[z, 0, 0, 1, 0, 1, 1, 0] - 
     2*I[z, 0, 0, 1, 1, 0, 1, 0] + 2*I[z, 0, 0, 1, 1, 1, 0, 0] - 
     4*I[z, 0, 1, 0, 0, 0, 1, 0] + 2*I[z, 0, 1, 0, 0, 1, 1, 0] + 
     4*I[z, 0, 1, 0, 1, 0, 0, 0] - 2*I[z, 0, 1, 0, 1, 0, 1, 0] - 
     2*I[z, 0, 1, 0, 1, 1, 0, 0] + I[z, 0, 1, 0, 1, 1, 1, 0] + 
     2*I[z, 0, 1, 1, 0, 0, 1, 0] + 2*I[z, 0, 1, 1, 0, 1, 0, 0] - 
     2*I[z, 0, 1, 1, 0, 1, 1, 0] - 2*I[z, 0, 1, 1, 1, 0, 0, 0] + 
     I[z, 0, 1, 1, 1, 0, 1, 0] + 4*I[z, 1, 0, 0, 0, 1, 0, 0] - 
     2*I[z, 1, 0, 0, 0, 1, 1, 0] - 2*I[z, 1, 0, 0, 1, 0, 1, 0] - 
     2*I[z, 1, 0, 0, 1, 1, 0, 0] + 2*I[z, 1, 0, 0, 1, 1, 1, 0] - 
     4*I[z, 1, 0, 1, 0, 0, 0, 0] + 2*I[z, 1, 0, 1, 0, 0, 1, 0] + 
     2*I[z, 1, 0, 1, 0, 1, 0, 0] - I[z, 1, 0, 1, 0, 1, 1, 0] + 
     2*I[z, 1, 0, 1, 1, 0, 0, 0] - I[z, 1, 0, 1, 1, 1, 0, 0] + 
     2*I[z, 1, 1, 0, 0, 0, 1, 0] - 2*I[z, 1, 1, 0, 0, 1, 0, 0] - 
     2*I[z, 1, 1, 0, 1, 0, 0, 0] + I[z, 1, 1, 0, 1, 0, 1, 0] + 
     2*I[z, 1, 1, 0, 1, 1, 0, 0] - I[z, 1, 1, 0, 1, 1, 1, 0] + 
     2*I[z, 1, 1, 1, 0, 0, 0, 0] - 2*I[z, 1, 1, 1, 0, 0, 1, 0] - 
     I[z, 1, 1, 1, 0, 1, 0, 0] + I[z, 1, 1, 1, 0, 1, 1, 0] + 
     4*I[z, 1, 0, 1, 0]*f[3] - 2*I[z, 1, 1, 1, 0]*f[3]))/
   ((z - zz)*(-z - zz + z*zz))), 
 ((1 - z - zz + z*zz)*(-3*I[z, 0, 1, 0, 1, 1, 1, 0] + 
    3*I[z, 0, 1, 1, 1, 0, 1, 0] - 6*I[z, 1, 0, 0, 1, 1, 1, 0] + 
    I[z, 1, 0, 1, 0, 1, 1, 0] + 2*I[z, 1, 0, 1, 1, 0, 1, 0] + 
    3*I[z, 1, 0, 1, 1, 1, 0, 0] + 8*I[z, 1, 1, 0, 0, 1, 1, 0] + 
    I[z, 1, 1, 0, 1, 0, 1, 0] - 6*I[z, 1, 1, 1, 0, 0, 1, 0] - 
    3*I[z, 1, 1, 1, 0, 1, 0, 0] + 12*I[z, 0, 1, 1, 0]*f[3] - 
    12*I[z, 1, 1, 0, 0]*f[3]))/(z - zz)^2, 
 (6*(-I[z, 0, 1, 0] + I[z, 1, 0, 0])*f[3])/(z - zz), 
 (-12*(1 - z - zz + z*zz)*(3*I[z, 0, 0, 0, 1, 1, 1, 0] + 
    I[z, 0, 0, 1, 0, 1, 1, 0] - I[z, 0, 0, 1, 1, 0, 1, 0] - 
    3*I[z, 0, 0, 1, 1, 1, 0, 0] - I[z, 0, 1, 0, 0, 1, 1, 0] - 
    I[z, 0, 1, 0, 1, 0, 1, 0] - I[z, 0, 1, 0, 1, 1, 0, 0] - 
    I[z, 0, 1, 1, 0, 0, 1, 0] + I[z, 0, 1, 1, 0, 1, 0, 0] + 
    3*I[z, 0, 1, 1, 1, 0, 0, 0] - 3*I[z, 1, 0, 0, 0, 1, 1, 0] - 
    I[z, 1, 0, 0, 1, 0, 1, 0] + I[z, 1, 0, 0, 1, 1, 0, 0] + 
    I[z, 1, 0, 1, 0, 0, 1, 0] + I[z, 1, 0, 1, 0, 1, 0, 0] + 
    I[z, 1, 0, 1, 1, 0, 0, 0] + 3*I[z, 1, 1, 0, 0, 0, 1, 0] + 
    I[z, 1, 1, 0, 0, 1, 0, 0] - I[z, 1, 1, 0, 1, 0, 0, 0] - 
    3*I[z, 1, 1, 1, 0, 0, 0, 0]))/(z - zz)^3, 
 (-I[z, 0, 0, 0, 1, 0, 0, 0] + I[z, 0, 0, 1, 0, 0, 0, 0])/(z - zz), 
 (-4*I[z, 0, 0, 0, 1, 0, 1, 0] + 2*z*I[z, 0, 0, 0, 1, 0, 1, 0] + 
   2*zz*I[z, 0, 0, 0, 1, 0, 1, 0] - 2*z*zz*I[z, 0, 0, 0, 1, 0, 1, 0] + 
   2*I[z, 0, 0, 0, 1, 1, 1, 0] - 2*z*I[z, 0, 0, 0, 1, 1, 1, 0] - 
   2*zz*I[z, 0, 0, 0, 1, 1, 1, 0] + 2*z*zz*I[z, 0, 0, 0, 1, 1, 1, 0] + 
   4*I[z, 0, 0, 1, 0, 1, 0, 0] - 2*z*I[z, 0, 0, 1, 0, 1, 0, 0] - 
   2*zz*I[z, 0, 0, 1, 0, 1, 0, 0] + 2*z*zz*I[z, 0, 0, 1, 0, 1, 0, 0] - 
   2*I[z, 0, 0, 1, 0, 1, 1, 0] + 2*z*I[z, 0, 0, 1, 0, 1, 1, 0] + 
   2*zz*I[z, 0, 0, 1, 0, 1, 1, 0] - 2*z*zz*I[z, 0, 0, 1, 0, 1, 1, 0] + 
   2*I[z, 0, 0, 1, 1, 0, 1, 0] - z*I[z, 0, 0, 1, 1, 0, 1, 0] - 
   zz*I[z, 0, 0, 1, 1, 0, 1, 0] + z*zz*I[z, 0, 0, 1, 1, 0, 1, 0] - 
   2*I[z, 0, 0, 1, 1, 1, 0, 0] + z*I[z, 0, 0, 1, 1, 1, 0, 0] + 
   zz*I[z, 0, 0, 1, 1, 1, 0, 0] - z*zz*I[z, 0, 0, 1, 1, 1, 0, 0] + 
   4*I[z, 0, 1, 0, 0, 0, 1, 0] - 2*z*I[z, 0, 1, 0, 0, 0, 1, 0] - 
   2*zz*I[z, 0, 1, 0, 0, 0, 1, 0] + 2*z*zz*I[z, 0, 1, 0, 0, 0, 1, 0] - 
   2*I[z, 0, 1, 0, 0, 1, 1, 0] + 2*z*I[z, 0, 1, 0, 0, 1, 1, 0] + 
   2*zz*I[z, 0, 1, 0, 0, 1, 1, 0] - 2*z*zz*I[z, 0, 1, 0, 0, 1, 1, 0] - 
   4*I[z, 0, 1, 0, 1, 0, 0, 0] + 2*z*I[z, 0, 1, 0, 1, 0, 0, 0] + 
   2*zz*I[z, 0, 1, 0, 1, 0, 0, 0] - 2*z*zz*I[z, 0, 1, 0, 1, 0, 0, 0] + 
   2*I[z, 0, 1, 0, 1, 0, 1, 0] - 2*z*I[z, 0, 1, 0, 1, 0, 1, 0] - 
   2*zz*I[z, 0, 1, 0, 1, 0, 1, 0] + 2*z*zz*I[z, 0, 1, 0, 1, 0, 1, 0] + 
   2*I[z, 0, 1, 0, 1, 1, 0, 0] - z*I[z, 0, 1, 0, 1, 1, 0, 0] - 
   zz*I[z, 0, 1, 0, 1, 1, 0, 0] + z*zz*I[z, 0, 1, 0, 1, 1, 0, 0] - 
   I[z, 0, 1, 0, 1, 1, 1, 0] + z*I[z, 0, 1, 0, 1, 1, 1, 0] + 
   zz*I[z, 0, 1, 0, 1, 1, 1, 0] - z*zz*I[z, 0, 1, 0, 1, 1, 1, 0] - 
   2*I[z, 0, 1, 1, 0, 0, 1, 0] + z*I[z, 0, 1, 1, 0, 0, 1, 0] + 
   zz*I[z, 0, 1, 1, 0, 0, 1, 0] - z*zz*I[z, 0, 1, 1, 0, 0, 1, 0] - 
   2*I[z, 0, 1, 1, 0, 1, 0, 0] + z*I[z, 0, 1, 1, 0, 1, 0, 0] + 
   zz*I[z, 0, 1, 1, 0, 1, 0, 0] - z*zz*I[z, 0, 1, 1, 0, 1, 0, 0] + 
   2*I[z, 0, 1, 1, 0, 1, 1, 0] - 2*z*I[z, 0, 1, 1, 0, 1, 1, 0] - 
   2*zz*I[z, 0, 1, 1, 0, 1, 1, 0] + 2*z*zz*I[z, 0, 1, 1, 0, 1, 1, 0] + 
   2*I[z, 0, 1, 1, 1, 0, 0, 0] - z*I[z, 0, 1, 1, 1, 0, 0, 0] - 
   zz*I[z, 0, 1, 1, 1, 0, 0, 0] + z*zz*I[z, 0, 1, 1, 1, 0, 0, 0] - 
   I[z, 0, 1, 1, 1, 0, 1, 0] + z*I[z, 0, 1, 1, 1, 0, 1, 0] + 
   zz*I[z, 0, 1, 1, 1, 0, 1, 0] - z*zz*I[z, 0, 1, 1, 1, 0, 1, 0] - 
   4*I[z, 1, 0, 0, 0, 1, 0, 0] + 2*z*I[z, 1, 0, 0, 0, 1, 0, 0] + 
   2*zz*I[z, 1, 0, 0, 0, 1, 0, 0] - 2*z*zz*I[z, 1, 0, 0, 0, 1, 0, 0] + 
   2*I[z, 1, 0, 0, 0, 1, 1, 0] - 2*z*I[z, 1, 0, 0, 0, 1, 1, 0] - 
   2*zz*I[z, 1, 0, 0, 0, 1, 1, 0] + 2*z*zz*I[z, 1, 0, 0, 0, 1, 1, 0] + 
   2*I[z, 1, 0, 0, 1, 0, 1, 0] - z*I[z, 1, 0, 0, 1, 0, 1, 0] - 
   zz*I[z, 1, 0, 0, 1, 0, 1, 0] + z*zz*I[z, 1, 0, 0, 1, 0, 1, 0] + 
   2*I[z, 1, 0, 0, 1, 1, 0, 0] - z*I[z, 1, 0, 0, 1, 1, 0, 0] - 
   zz*I[z, 1, 0, 0, 1, 1, 0, 0] + z*zz*I[z, 1, 0, 0, 1, 1, 0, 0] - 
   2*I[z, 1, 0, 0, 1, 1, 1, 0] + 2*z*I[z, 1, 0, 0, 1, 1, 1, 0] + 
   2*zz*I[z, 1, 0, 0, 1, 1, 1, 0] - 2*z*zz*I[z, 1, 0, 0, 1, 1, 1, 0] + 
   4*I[z, 1, 0, 1, 0, 0, 0, 0] - 2*z*I[z, 1, 0, 1, 0, 0, 0, 0] - 
   2*zz*I[z, 1, 0, 1, 0, 0, 0, 0] + 2*z*zz*I[z, 1, 0, 1, 0, 0, 0, 0] - 
   2*I[z, 1, 0, 1, 0, 0, 1, 0] + z*I[z, 1, 0, 1, 0, 0, 1, 0] + 
   zz*I[z, 1, 0, 1, 0, 0, 1, 0] - z*zz*I[z, 1, 0, 1, 0, 0, 1, 0] - 
   2*I[z, 1, 0, 1, 0, 1, 0, 0] + 2*z*I[z, 1, 0, 1, 0, 1, 0, 0] + 
   2*zz*I[z, 1, 0, 1, 0, 1, 0, 0] - 2*z*zz*I[z, 1, 0, 1, 0, 1, 0, 0] + 
   I[z, 1, 0, 1, 0, 1, 1, 0] - z*I[z, 1, 0, 1, 0, 1, 1, 0] - 
   zz*I[z, 1, 0, 1, 0, 1, 1, 0] + z*zz*I[z, 1, 0, 1, 0, 1, 1, 0] - 
   2*I[z, 1, 0, 1, 1, 0, 0, 0] + z*I[z, 1, 0, 1, 1, 0, 0, 0] + 
   zz*I[z, 1, 0, 1, 1, 0, 0, 0] - z*zz*I[z, 1, 0, 1, 1, 0, 0, 0] + 
   I[z, 1, 0, 1, 1, 1, 0, 0] - z*I[z, 1, 0, 1, 1, 1, 0, 0] - 
   zz*I[z, 1, 0, 1, 1, 1, 0, 0] + z*zz*I[z, 1, 0, 1, 1, 1, 0, 0] - 
   2*I[z, 1, 1, 0, 0, 0, 1, 0] + 2*z*I[z, 1, 1, 0, 0, 0, 1, 0] + 
   2*zz*I[z, 1, 1, 0, 0, 0, 1, 0] - 2*z*zz*I[z, 1, 1, 0, 0, 0, 1, 0] + 
   2*I[z, 1, 1, 0, 0, 1, 0, 0] - 2*z*I[z, 1, 1, 0, 0, 1, 0, 0] - 
   2*zz*I[z, 1, 1, 0, 0, 1, 0, 0] + 2*z*zz*I[z, 1, 1, 0, 0, 1, 0, 0] + 
   2*I[z, 1, 1, 0, 1, 0, 0, 0] - 2*z*I[z, 1, 1, 0, 1, 0, 0, 0] - 
   2*zz*I[z, 1, 1, 0, 1, 0, 0, 0] + 2*z*zz*I[z, 1, 1, 0, 1, 0, 0, 0] - 
   I[z, 1, 1, 0, 1, 0, 1, 0] + z*I[z, 1, 1, 0, 1, 0, 1, 0] + 
   zz*I[z, 1, 1, 0, 1, 0, 1, 0] - z*zz*I[z, 1, 1, 0, 1, 0, 1, 0] - 
   2*I[z, 1, 1, 0, 1, 1, 0, 0] + 2*z*I[z, 1, 1, 0, 1, 1, 0, 0] + 
   2*zz*I[z, 1, 1, 0, 1, 1, 0, 0] - 2*z*zz*I[z, 1, 1, 0, 1, 1, 0, 0] + 
   I[z, 1, 1, 0, 1, 1, 1, 0] - z*I[z, 1, 1, 0, 1, 1, 1, 0] - 
   zz*I[z, 1, 1, 0, 1, 1, 1, 0] + z*zz*I[z, 1, 1, 0, 1, 1, 1, 0] - 
   2*I[z, 1, 1, 1, 0, 0, 0, 0] + 2*z*I[z, 1, 1, 1, 0, 0, 0, 0] + 
   2*zz*I[z, 1, 1, 1, 0, 0, 0, 0] - 2*z*zz*I[z, 1, 1, 1, 0, 0, 0, 0] + 
   2*I[z, 1, 1, 1, 0, 0, 1, 0] - 2*z*I[z, 1, 1, 1, 0, 0, 1, 0] - 
   2*zz*I[z, 1, 1, 1, 0, 0, 1, 0] + 2*z*zz*I[z, 1, 1, 1, 0, 0, 1, 0] + 
   I[z, 1, 1, 1, 0, 1, 0, 0] - z*I[z, 1, 1, 1, 0, 1, 0, 0] - 
   zz*I[z, 1, 1, 1, 0, 1, 0, 0] + z*zz*I[z, 1, 1, 1, 0, 1, 0, 0] - 
   I[z, 1, 1, 1, 0, 1, 1, 0] + z*I[z, 1, 1, 1, 0, 1, 1, 0] + 
   zz*I[z, 1, 1, 1, 0, 1, 1, 0] - z*zz*I[z, 1, 1, 1, 0, 1, 1, 0] - 
   8*z*I[z, 0, 0, 1, 0]*f[3] - 8*zz*I[z, 0, 0, 1, 0]*f[3] + 
   8*z*zz*I[z, 0, 0, 1, 0]*f[3] + 4*z*I[z, 0, 1, 1, 0]*f[3] + 
   4*zz*I[z, 0, 1, 1, 0]*f[3] - 4*z*zz*I[z, 0, 1, 1, 0]*f[3] - 
   4*I[z, 1, 0, 1, 0]*f[3] + 6*z*I[z, 1, 0, 1, 0]*f[3] + 
   6*zz*I[z, 1, 0, 1, 0]*f[3] - 6*z*zz*I[z, 1, 0, 1, 0]*f[3] + 
   2*I[z, 1, 1, 1, 0]*f[3] - 2*z*I[z, 1, 1, 1, 0]*f[3] - 
   2*zz*I[z, 1, 1, 1, 0]*f[3] + 2*z*zz*I[z, 1, 1, 1, 0]*f[3] + 
   20*z*I[z, 1, 0]*f[5] + 20*zz*I[z, 1, 0]*f[5] - 20*z*zz*I[z, 1, 0]*f[5])/
  ((z - zz)*(-z - zz + z*zz)), (-I[z, 1, 1, 0, 1, 1, 1, 0] + 
   I[z, 1, 1, 1, 0, 1, 1, 0] - 2*I[z, 1, 1, 1, 0]*f[3] - 20*I[z, 1, 0]*f[5])/
  (z - zz), (-2*(8*z*I[z, 0, 0, 0, 1, 0, 1, 0] - 
    8*z^2*I[z, 0, 0, 0, 1, 0, 1, 0] - 12*z*zz*I[z, 0, 0, 0, 1, 0, 1, 0] + 
    12*z^2*zz*I[z, 0, 0, 0, 1, 0, 1, 0] + 
    4*z*zz^2*I[z, 0, 0, 0, 1, 0, 1, 0] - 
    4*z^2*zz^2*I[z, 0, 0, 0, 1, 0, 1, 0] - 4*z*I[z, 0, 0, 0, 1, 1, 1, 0] + 
    4*z^2*I[z, 0, 0, 0, 1, 1, 1, 0] + 6*z*zz*I[z, 0, 0, 0, 1, 1, 1, 0] - 
    6*z^2*zz*I[z, 0, 0, 0, 1, 1, 1, 0] - 2*z*zz^2*I[z, 0, 0, 0, 1, 1, 1, 0] + 
    2*z^2*zz^2*I[z, 0, 0, 0, 1, 1, 1, 0] - 8*z*I[z, 0, 0, 1, 0, 1, 0, 0] + 
    8*z^2*I[z, 0, 0, 1, 0, 1, 0, 0] + 12*z*zz*I[z, 0, 0, 1, 0, 1, 0, 0] - 
    12*z^2*zz*I[z, 0, 0, 1, 0, 1, 0, 0] - 
    4*z*zz^2*I[z, 0, 0, 1, 0, 1, 0, 0] + 
    4*z^2*zz^2*I[z, 0, 0, 1, 0, 1, 0, 0] + 4*z*I[z, 0, 0, 1, 0, 1, 1, 0] - 
    4*z^2*I[z, 0, 0, 1, 0, 1, 1, 0] - 6*z*zz*I[z, 0, 0, 1, 0, 1, 1, 0] + 
    6*z^2*zz*I[z, 0, 0, 1, 0, 1, 1, 0] + 2*z*zz^2*I[z, 0, 0, 1, 0, 1, 1, 0] - 
    2*z^2*zz^2*I[z, 0, 0, 1, 0, 1, 1, 0] - 4*z*I[z, 0, 0, 1, 1, 0, 1, 0] + 
    4*z^2*I[z, 0, 0, 1, 1, 0, 1, 0] + 6*z*zz*I[z, 0, 0, 1, 1, 0, 1, 0] - 
    6*z^2*zz*I[z, 0, 0, 1, 1, 0, 1, 0] - 2*z*zz^2*I[z, 0, 0, 1, 1, 0, 1, 0] + 
    2*z^2*zz^2*I[z, 0, 0, 1, 1, 0, 1, 0] + 4*z*I[z, 0, 0, 1, 1, 1, 0, 0] - 
    4*z^2*I[z, 0, 0, 1, 1, 1, 0, 0] - 6*z*zz*I[z, 0, 0, 1, 1, 1, 0, 0] + 
    6*z^2*zz*I[z, 0, 0, 1, 1, 1, 0, 0] + 2*z*zz^2*I[z, 0, 0, 1, 1, 1, 0, 0] - 
    2*z^2*zz^2*I[z, 0, 0, 1, 1, 1, 0, 0] - 8*z*I[z, 0, 1, 0, 0, 0, 1, 0] + 
    8*z^2*I[z, 0, 1, 0, 0, 0, 1, 0] + 12*z*zz*I[z, 0, 1, 0, 0, 0, 1, 0] - 
    12*z^2*zz*I[z, 0, 1, 0, 0, 0, 1, 0] - 
    4*z*zz^2*I[z, 0, 1, 0, 0, 0, 1, 0] + 
    4*z^2*zz^2*I[z, 0, 1, 0, 0, 0, 1, 0] - 8*z*I[z, 0, 1, 0, 0, 1, 0, 0] + 
    8*z^2*I[z, 0, 1, 0, 0, 1, 0, 0] - 8*zz*I[z, 0, 1, 0, 0, 1, 0, 0] + 
    24*z*zz*I[z, 0, 1, 0, 0, 1, 0, 0] - 16*z^2*zz*I[z, 0, 1, 0, 0, 1, 0, 0] + 
    8*zz^2*I[z, 0, 1, 0, 0, 1, 0, 0] - 16*z*zz^2*I[z, 0, 1, 0, 0, 1, 0, 0] + 
    8*z^2*zz^2*I[z, 0, 1, 0, 0, 1, 0, 0] + 12*z*I[z, 0, 1, 0, 0, 1, 1, 0] - 
    12*z^2*I[z, 0, 1, 0, 0, 1, 1, 0] + 8*zz*I[z, 0, 1, 0, 0, 1, 1, 0] - 
    30*z*zz*I[z, 0, 1, 0, 0, 1, 1, 0] + 22*z^2*zz*I[z, 0, 1, 0, 0, 1, 1, 0] - 
    8*zz^2*I[z, 0, 1, 0, 0, 1, 1, 0] + 18*z*zz^2*I[z, 0, 1, 0, 0, 1, 1, 0] - 
    10*z^2*zz^2*I[z, 0, 1, 0, 0, 1, 1, 0] + 8*z*I[z, 0, 1, 0, 1, 0, 0, 0] - 
    8*z^2*I[z, 0, 1, 0, 1, 0, 0, 0] - 12*z*zz*I[z, 0, 1, 0, 1, 0, 0, 0] + 
    12*z^2*zz*I[z, 0, 1, 0, 1, 0, 0, 0] + 
    4*z*zz^2*I[z, 0, 1, 0, 1, 0, 0, 0] - 
    4*z^2*zz^2*I[z, 0, 1, 0, 1, 0, 0, 0] - 4*z*I[z, 0, 1, 0, 1, 0, 1, 0] + 
    4*z^2*I[z, 0, 1, 0, 1, 0, 1, 0] + 6*z*zz*I[z, 0, 1, 0, 1, 0, 1, 0] - 
    6*z^2*zz*I[z, 0, 1, 0, 1, 0, 1, 0] - 2*z*zz^2*I[z, 0, 1, 0, 1, 0, 1, 0] + 
    2*z^2*zz^2*I[z, 0, 1, 0, 1, 0, 1, 0] - 4*z*I[z, 0, 1, 0, 1, 1, 0, 0] + 
    4*z^2*I[z, 0, 1, 0, 1, 1, 0, 0] + 6*z*zz*I[z, 0, 1, 0, 1, 1, 0, 0] - 
    6*z^2*zz*I[z, 0, 1, 0, 1, 1, 0, 0] - 2*z*zz^2*I[z, 0, 1, 0, 1, 1, 0, 0] + 
    2*z^2*zz^2*I[z, 0, 1, 0, 1, 1, 0, 0] - 2*zz*I[z, 0, 1, 0, 1, 1, 1, 0] + 
    3*z*zz*I[z, 0, 1, 0, 1, 1, 1, 0] - z^2*zz*I[z, 0, 1, 0, 1, 1, 1, 0] + 
    2*zz^2*I[z, 0, 1, 0, 1, 1, 1, 0] - 3*z*zz^2*I[z, 0, 1, 0, 1, 1, 1, 0] + 
    z^2*zz^2*I[z, 0, 1, 0, 1, 1, 1, 0] + 8*z*I[z, 0, 1, 1, 0, 0, 0, 0] - 
    8*z^2*I[z, 0, 1, 1, 0, 0, 0, 0] + 8*zz*I[z, 0, 1, 1, 0, 0, 0, 0] - 
    24*z*zz*I[z, 0, 1, 1, 0, 0, 0, 0] + 16*z^2*zz*I[z, 0, 1, 1, 0, 0, 0, 0] - 
    8*zz^2*I[z, 0, 1, 1, 0, 0, 0, 0] + 16*z*zz^2*I[z, 0, 1, 1, 0, 0, 0, 0] - 
    8*z^2*zz^2*I[z, 0, 1, 1, 0, 0, 0, 0] - 4*z*I[z, 0, 1, 1, 0, 0, 1, 0] + 
    4*z^2*I[z, 0, 1, 1, 0, 0, 1, 0] - 8*zz*I[z, 0, 1, 1, 0, 0, 1, 0] + 
    18*z*zz*I[z, 0, 1, 1, 0, 0, 1, 0] - 10*z^2*zz*I[z, 0, 1, 1, 0, 0, 1, 0] + 
    8*zz^2*I[z, 0, 1, 1, 0, 0, 1, 0] - 14*z*zz^2*I[z, 0, 1, 1, 0, 0, 1, 0] + 
    6*z^2*zz^2*I[z, 0, 1, 1, 0, 0, 1, 0] + 4*z*I[z, 0, 1, 1, 0, 1, 0, 0] - 
    4*z^2*I[z, 0, 1, 1, 0, 1, 0, 0] - 6*z*zz*I[z, 0, 1, 1, 0, 1, 0, 0] + 
    6*z^2*zz*I[z, 0, 1, 1, 0, 1, 0, 0] + 2*z*zz^2*I[z, 0, 1, 1, 0, 1, 0, 0] - 
    2*z^2*zz^2*I[z, 0, 1, 1, 0, 1, 0, 0] - 2*z*I[z, 0, 1, 1, 0, 1, 1, 0] + 
    2*z^2*I[z, 0, 1, 1, 0, 1, 1, 0] + 2*zz*I[z, 0, 1, 1, 0, 1, 1, 0] - 
    2*z^2*zz*I[z, 0, 1, 1, 0, 1, 1, 0] - 2*zz^2*I[z, 0, 1, 1, 0, 1, 1, 0] + 
    2*z*zz^2*I[z, 0, 1, 1, 0, 1, 1, 0] - 4*z*I[z, 0, 1, 1, 1, 0, 0, 0] + 
    4*z^2*I[z, 0, 1, 1, 1, 0, 0, 0] + 6*z*zz*I[z, 0, 1, 1, 1, 0, 0, 0] - 
    6*z^2*zz*I[z, 0, 1, 1, 1, 0, 0, 0] - 2*z*zz^2*I[z, 0, 1, 1, 1, 0, 0, 0] + 
    2*z^2*zz^2*I[z, 0, 1, 1, 1, 0, 0, 0] + 2*z*I[z, 0, 1, 1, 1, 0, 1, 0] - 
    2*z^2*I[z, 0, 1, 1, 1, 0, 1, 0] - 3*z*zz*I[z, 0, 1, 1, 1, 0, 1, 0] + 
    3*z^2*zz*I[z, 0, 1, 1, 1, 0, 1, 0] + z*zz^2*I[z, 0, 1, 1, 1, 0, 1, 0] - 
    z^2*zz^2*I[z, 0, 1, 1, 1, 0, 1, 0] - 8*z*I[z, 0, zz, 0, 0, 1, 1, 0] + 
    8*z^2*I[z, 0, zz, 0, 0, 1, 1, 0] - 8*zz*I[z, 0, zz, 0, 0, 1, 1, 0] + 
    24*z*zz*I[z, 0, zz, 0, 0, 1, 1, 0] - 
    16*z^2*zz*I[z, 0, zz, 0, 0, 1, 1, 0] + 
    8*zz^2*I[z, 0, zz, 0, 0, 1, 1, 0] - 
    16*z*zz^2*I[z, 0, zz, 0, 0, 1, 1, 0] + 
    8*z^2*zz^2*I[z, 0, zz, 0, 0, 1, 1, 0] + 8*z*I[z, 0, zz, 0, 1, 1, 0, 0] - 
    8*z^2*I[z, 0, zz, 0, 1, 1, 0, 0] + 8*zz*I[z, 0, zz, 0, 1, 1, 0, 0] - 
    24*z*zz*I[z, 0, zz, 0, 1, 1, 0, 0] + 
    16*z^2*zz*I[z, 0, zz, 0, 1, 1, 0, 0] - 
    8*zz^2*I[z, 0, zz, 0, 1, 1, 0, 0] + 
    16*z*zz^2*I[z, 0, zz, 0, 1, 1, 0, 0] - 
    8*z^2*zz^2*I[z, 0, zz, 0, 1, 1, 0, 0] + 8*z*I[z, 0, zz, 1, 0, 0, 1, 0] - 
    8*z^2*I[z, 0, zz, 1, 0, 0, 1, 0] + 8*zz*I[z, 0, zz, 1, 0, 0, 1, 0] - 
    24*z*zz*I[z, 0, zz, 1, 0, 0, 1, 0] + 
    16*z^2*zz*I[z, 0, zz, 1, 0, 0, 1, 0] - 
    8*zz^2*I[z, 0, zz, 1, 0, 0, 1, 0] + 
    16*z*zz^2*I[z, 0, zz, 1, 0, 0, 1, 0] - 
    8*z^2*zz^2*I[z, 0, zz, 1, 0, 0, 1, 0] - 8*z*I[z, 0, zz, 1, 1, 0, 0, 0] + 
    8*z^2*I[z, 0, zz, 1, 1, 0, 0, 0] - 8*zz*I[z, 0, zz, 1, 1, 0, 0, 0] + 
    24*z*zz*I[z, 0, zz, 1, 1, 0, 0, 0] - 
    16*z^2*zz*I[z, 0, zz, 1, 1, 0, 0, 0] + 
    8*zz^2*I[z, 0, zz, 1, 1, 0, 0, 0] - 
    16*z*zz^2*I[z, 0, zz, 1, 1, 0, 0, 0] + 
    8*z^2*zz^2*I[z, 0, zz, 1, 1, 0, 0, 0] - 8*zz*I[z, 1, 0, 0, 0, 1, 0, 0] + 
    12*z*zz*I[z, 1, 0, 0, 0, 1, 0, 0] - 4*z^2*zz*I[z, 1, 0, 0, 0, 1, 0, 0] + 
    8*zz^2*I[z, 1, 0, 0, 0, 1, 0, 0] - 12*z*zz^2*I[z, 1, 0, 0, 0, 1, 0, 0] + 
    4*z^2*zz^2*I[z, 1, 0, 0, 0, 1, 0, 0] + 4*z*I[z, 1, 0, 0, 0, 1, 1, 0] - 
    4*z^2*I[z, 1, 0, 0, 0, 1, 1, 0] + 8*zz*I[z, 1, 0, 0, 0, 1, 1, 0] - 
    18*z*zz*I[z, 1, 0, 0, 0, 1, 1, 0] + 10*z^2*zz*I[z, 1, 0, 0, 0, 1, 1, 0] - 
    8*zz^2*I[z, 1, 0, 0, 0, 1, 1, 0] + 14*z*zz^2*I[z, 1, 0, 0, 0, 1, 1, 0] - 
    6*z^2*zz^2*I[z, 1, 0, 0, 0, 1, 1, 0] + 4*zz*I[z, 1, 0, 0, 1, 0, 1, 0] - 
    6*z*zz*I[z, 1, 0, 0, 1, 0, 1, 0] + 2*z^2*zz*I[z, 1, 0, 0, 1, 0, 1, 0] - 
    4*zz^2*I[z, 1, 0, 0, 1, 0, 1, 0] + 6*z*zz^2*I[z, 1, 0, 0, 1, 0, 1, 0] - 
    2*z^2*zz^2*I[z, 1, 0, 0, 1, 0, 1, 0] - 4*z*I[z, 1, 0, 0, 1, 1, 0, 0] + 
    4*z^2*I[z, 1, 0, 0, 1, 1, 0, 0] + 6*z*zz*I[z, 1, 0, 0, 1, 1, 0, 0] - 
    6*z^2*zz*I[z, 1, 0, 0, 1, 1, 0, 0] - 2*z*zz^2*I[z, 1, 0, 0, 1, 1, 0, 0] + 
    2*z^2*zz^2*I[z, 1, 0, 0, 1, 1, 0, 0] - 4*zz*I[z, 1, 0, 0, 1, 1, 1, 0] + 
    6*z*zz*I[z, 1, 0, 0, 1, 1, 1, 0] - 2*z^2*zz*I[z, 1, 0, 0, 1, 1, 1, 0] + 
    4*zz^2*I[z, 1, 0, 0, 1, 1, 1, 0] - 6*z*zz^2*I[z, 1, 0, 0, 1, 1, 1, 0] + 
    2*z^2*zz^2*I[z, 1, 0, 0, 1, 1, 1, 0] + 8*zz*I[z, 1, 0, 1, 0, 0, 0, 0] - 
    12*z*zz*I[z, 1, 0, 1, 0, 0, 0, 0] + 4*z^2*zz*I[z, 1, 0, 1, 0, 0, 0, 0] - 
    8*zz^2*I[z, 1, 0, 1, 0, 0, 0, 0] + 12*z*zz^2*I[z, 1, 0, 1, 0, 0, 0, 0] - 
    4*z^2*zz^2*I[z, 1, 0, 1, 0, 0, 0, 0] - 4*z*I[z, 1, 0, 1, 0, 0, 1, 0] + 
    4*z^2*I[z, 1, 0, 1, 0, 0, 1, 0] - 8*zz*I[z, 1, 0, 1, 0, 0, 1, 0] + 
    18*z*zz*I[z, 1, 0, 1, 0, 0, 1, 0] - 10*z^2*zz*I[z, 1, 0, 1, 0, 0, 1, 0] + 
    8*zz^2*I[z, 1, 0, 1, 0, 0, 1, 0] - 14*z*zz^2*I[z, 1, 0, 1, 0, 0, 1, 0] + 
    6*z^2*zz^2*I[z, 1, 0, 1, 0, 0, 1, 0] - 4*zz*I[z, 1, 0, 1, 0, 1, 0, 0] + 
    6*z*zz*I[z, 1, 0, 1, 0, 1, 0, 0] - 2*z^2*zz*I[z, 1, 0, 1, 0, 1, 0, 0] + 
    4*zz^2*I[z, 1, 0, 1, 0, 1, 0, 0] - 6*z*zz^2*I[z, 1, 0, 1, 0, 1, 0, 0] + 
    2*z^2*zz^2*I[z, 1, 0, 1, 0, 1, 0, 0] + 2*z*I[z, 1, 0, 1, 0, 1, 1, 0] - 
    2*z^2*I[z, 1, 0, 1, 0, 1, 1, 0] + 4*zz*I[z, 1, 0, 1, 0, 1, 1, 0] - 
    9*z*zz*I[z, 1, 0, 1, 0, 1, 1, 0] + 5*z^2*zz*I[z, 1, 0, 1, 0, 1, 1, 0] - 
    4*zz^2*I[z, 1, 0, 1, 0, 1, 1, 0] + 7*z*zz^2*I[z, 1, 0, 1, 0, 1, 1, 0] - 
    3*z^2*zz^2*I[z, 1, 0, 1, 0, 1, 1, 0] + 4*z*I[z, 1, 0, 1, 1, 0, 0, 0] - 
    4*z^2*I[z, 1, 0, 1, 1, 0, 0, 0] - 6*z*zz*I[z, 1, 0, 1, 1, 0, 0, 0] + 
    6*z^2*zz*I[z, 1, 0, 1, 1, 0, 0, 0] + 2*z*zz^2*I[z, 1, 0, 1, 1, 0, 0, 0] - 
    2*z^2*zz^2*I[z, 1, 0, 1, 1, 0, 0, 0] - 2*z*I[z, 1, 0, 1, 1, 0, 1, 0] + 
    2*z^2*I[z, 1, 0, 1, 1, 0, 1, 0] - 2*zz*I[z, 1, 0, 1, 1, 0, 1, 0] + 
    6*z*zz*I[z, 1, 0, 1, 1, 0, 1, 0] - 4*z^2*zz*I[z, 1, 0, 1, 1, 0, 1, 0] + 
    2*zz^2*I[z, 1, 0, 1, 1, 0, 1, 0] - 4*z*zz^2*I[z, 1, 0, 1, 1, 0, 1, 0] + 
    2*z^2*zz^2*I[z, 1, 0, 1, 1, 0, 1, 0] + 2*zz*I[z, 1, 0, 1, 1, 1, 0, 0] - 
    3*z*zz*I[z, 1, 0, 1, 1, 1, 0, 0] + z^2*zz*I[z, 1, 0, 1, 1, 1, 0, 0] - 
    2*zz^2*I[z, 1, 0, 1, 1, 1, 0, 0] + 3*z*zz^2*I[z, 1, 0, 1, 1, 1, 0, 0] - 
    z^2*zz^2*I[z, 1, 0, 1, 1, 1, 0, 0] - 4*zz*I[z, 1, 1, 0, 0, 0, 1, 0] + 
    6*z*zz*I[z, 1, 1, 0, 0, 0, 1, 0] - 2*z^2*zz*I[z, 1, 1, 0, 0, 0, 1, 0] + 
    4*zz^2*I[z, 1, 1, 0, 0, 0, 1, 0] - 6*z*zz^2*I[z, 1, 1, 0, 0, 0, 1, 0] + 
    2*z^2*zz^2*I[z, 1, 1, 0, 0, 0, 1, 0] + 4*zz*I[z, 1, 1, 0, 0, 1, 0, 0] - 
    6*z*zz*I[z, 1, 1, 0, 0, 1, 0, 0] + 2*z^2*zz*I[z, 1, 1, 0, 0, 1, 0, 0] - 
    4*zz^2*I[z, 1, 1, 0, 0, 1, 0, 0] + 6*z*zz^2*I[z, 1, 1, 0, 0, 1, 0, 0] - 
    2*z^2*zz^2*I[z, 1, 1, 0, 0, 1, 0, 0] + 4*zz*I[z, 1, 1, 0, 1, 0, 0, 0] - 
    6*z*zz*I[z, 1, 1, 0, 1, 0, 0, 0] + 2*z^2*zz*I[z, 1, 1, 0, 1, 0, 0, 0] - 
    4*zz^2*I[z, 1, 1, 0, 1, 0, 0, 0] + 6*z*zz^2*I[z, 1, 1, 0, 1, 0, 0, 0] - 
    2*z^2*zz^2*I[z, 1, 1, 0, 1, 0, 0, 0] - 2*zz*I[z, 1, 1, 0, 1, 0, 1, 0] + 
    3*z*zz*I[z, 1, 1, 0, 1, 0, 1, 0] - z^2*zz*I[z, 1, 1, 0, 1, 0, 1, 0] + 
    2*zz^2*I[z, 1, 1, 0, 1, 0, 1, 0] - 3*z*zz^2*I[z, 1, 1, 0, 1, 0, 1, 0] + 
    z^2*zz^2*I[z, 1, 1, 0, 1, 0, 1, 0] + 2*z*I[z, 1, 1, 0, 1, 1, 0, 0] - 
    2*z^2*I[z, 1, 1, 0, 1, 1, 0, 0] - 2*zz*I[z, 1, 1, 0, 1, 1, 0, 0] + 
    2*z^2*zz*I[z, 1, 1, 0, 1, 1, 0, 0] + 2*zz^2*I[z, 1, 1, 0, 1, 1, 0, 0] - 
    2*z*zz^2*I[z, 1, 1, 0, 1, 1, 0, 0] - z*I[z, 1, 1, 0, 1, 1, 1, 0] + 
    z^2*I[z, 1, 1, 0, 1, 1, 1, 0] + zz*I[z, 1, 1, 0, 1, 1, 1, 0] - 
    z^2*zz*I[z, 1, 1, 0, 1, 1, 1, 0] - zz^2*I[z, 1, 1, 0, 1, 1, 1, 0] + 
    z*zz^2*I[z, 1, 1, 0, 1, 1, 1, 0] - 4*zz*I[z, 1, 1, 1, 0, 0, 0, 0] + 
    6*z*zz*I[z, 1, 1, 1, 0, 0, 0, 0] - 2*z^2*zz*I[z, 1, 1, 1, 0, 0, 0, 0] + 
    4*zz^2*I[z, 1, 1, 1, 0, 0, 0, 0] - 6*z*zz^2*I[z, 1, 1, 1, 0, 0, 0, 0] + 
    2*z^2*zz^2*I[z, 1, 1, 1, 0, 0, 0, 0] + 4*zz*I[z, 1, 1, 1, 0, 0, 1, 0] - 
    6*z*zz*I[z, 1, 1, 1, 0, 0, 1, 0] + 2*z^2*zz*I[z, 1, 1, 1, 0, 0, 1, 0] - 
    4*zz^2*I[z, 1, 1, 1, 0, 0, 1, 0] + 6*z*zz^2*I[z, 1, 1, 1, 0, 0, 1, 0] - 
    2*z^2*zz^2*I[z, 1, 1, 1, 0, 0, 1, 0] - 2*z*I[z, 1, 1, 1, 0, 1, 0, 0] + 
    2*z^2*I[z, 1, 1, 1, 0, 1, 0, 0] + 3*z*zz*I[z, 1, 1, 1, 0, 1, 0, 0] - 
    3*z^2*zz*I[z, 1, 1, 1, 0, 1, 0, 0] - z*zz^2*I[z, 1, 1, 1, 0, 1, 0, 0] + 
    z^2*zz^2*I[z, 1, 1, 1, 0, 1, 0, 0] + z*I[z, 1, 1, 1, 0, 1, 1, 0] - 
    z^2*I[z, 1, 1, 1, 0, 1, 1, 0] - zz*I[z, 1, 1, 1, 0, 1, 1, 0] + 
    z^2*zz*I[z, 1, 1, 1, 0, 1, 1, 0] + zz^2*I[z, 1, 1, 1, 0, 1, 1, 0] - 
    z*zz^2*I[z, 1, 1, 1, 0, 1, 1, 0] - 4*z*I[z, 1, zz, 0, 0, 1, 1, 0] + 
    4*z^2*I[z, 1, zz, 0, 0, 1, 1, 0] - 4*zz*I[z, 1, zz, 0, 0, 1, 1, 0] + 
    12*z*zz*I[z, 1, zz, 0, 0, 1, 1, 0] - 
    8*z^2*zz*I[z, 1, zz, 0, 0, 1, 1, 0] + 4*zz^2*I[z, 1, zz, 0, 0, 1, 1, 0] - 
    8*z*zz^2*I[z, 1, zz, 0, 0, 1, 1, 0] + 
    4*z^2*zz^2*I[z, 1, zz, 0, 0, 1, 1, 0] + 4*z*I[z, 1, zz, 0, 1, 1, 0, 0] - 
    4*z^2*I[z, 1, zz, 0, 1, 1, 0, 0] + 4*zz*I[z, 1, zz, 0, 1, 1, 0, 0] - 
    12*z*zz*I[z, 1, zz, 0, 1, 1, 0, 0] + 
    8*z^2*zz*I[z, 1, zz, 0, 1, 1, 0, 0] - 4*zz^2*I[z, 1, zz, 0, 1, 1, 0, 0] + 
    8*z*zz^2*I[z, 1, zz, 0, 1, 1, 0, 0] - 
    4*z^2*zz^2*I[z, 1, zz, 0, 1, 1, 0, 0] + 4*z*I[z, 1, zz, 1, 0, 0, 1, 0] - 
    4*z^2*I[z, 1, zz, 1, 0, 0, 1, 0] + 4*zz*I[z, 1, zz, 1, 0, 0, 1, 0] - 
    12*z*zz*I[z, 1, zz, 1, 0, 0, 1, 0] + 
    8*z^2*zz*I[z, 1, zz, 1, 0, 0, 1, 0] - 4*zz^2*I[z, 1, zz, 1, 0, 0, 1, 0] + 
    8*z*zz^2*I[z, 1, zz, 1, 0, 0, 1, 0] - 
    4*z^2*zz^2*I[z, 1, zz, 1, 0, 0, 1, 0] - 4*z*I[z, 1, zz, 1, 1, 0, 0, 0] + 
    4*z^2*I[z, 1, zz, 1, 1, 0, 0, 0] - 4*zz*I[z, 1, zz, 1, 1, 0, 0, 0] + 
    12*z*zz*I[z, 1, zz, 1, 1, 0, 0, 0] - 
    8*z^2*zz*I[z, 1, zz, 1, 1, 0, 0, 0] + 4*zz^2*I[z, 1, zz, 1, 1, 0, 0, 0] - 
    8*z*zz^2*I[z, 1, zz, 1, 1, 0, 0, 0] + 
    4*z^2*zz^2*I[z, 1, zz, 1, 1, 0, 0, 0] - 8*z*I[z, zz, 0, 0, 0, 1, 1, 0] + 
    8*z^2*I[z, zz, 0, 0, 0, 1, 1, 0] - 8*zz*I[z, zz, 0, 0, 0, 1, 1, 0] + 
    24*z*zz*I[z, zz, 0, 0, 0, 1, 1, 0] - 
    16*z^2*zz*I[z, zz, 0, 0, 0, 1, 1, 0] + 
    8*zz^2*I[z, zz, 0, 0, 0, 1, 1, 0] - 
    16*z*zz^2*I[z, zz, 0, 0, 0, 1, 1, 0] + 
    8*z^2*zz^2*I[z, zz, 0, 0, 0, 1, 1, 0] - 8*z*I[z, zz, 0, 0, 1, 0, 1, 0] + 
    8*z^2*I[z, zz, 0, 0, 1, 0, 1, 0] - 8*zz*I[z, zz, 0, 0, 1, 0, 1, 0] + 
    24*z*zz*I[z, zz, 0, 0, 1, 0, 1, 0] - 
    16*z^2*zz*I[z, zz, 0, 0, 1, 0, 1, 0] + 
    8*zz^2*I[z, zz, 0, 0, 1, 0, 1, 0] - 
    16*z*zz^2*I[z, zz, 0, 0, 1, 0, 1, 0] + 
    8*z^2*zz^2*I[z, zz, 0, 0, 1, 0, 1, 0] + 8*z*I[z, zz, 0, 0, 1, 1, 0, 0] - 
    8*z^2*I[z, zz, 0, 0, 1, 1, 0, 0] + 8*zz*I[z, zz, 0, 0, 1, 1, 0, 0] - 
    24*z*zz*I[z, zz, 0, 0, 1, 1, 0, 0] + 
    16*z^2*zz*I[z, zz, 0, 0, 1, 1, 0, 0] - 
    8*zz^2*I[z, zz, 0, 0, 1, 1, 0, 0] + 
    16*z*zz^2*I[z, zz, 0, 0, 1, 1, 0, 0] - 
    8*z^2*zz^2*I[z, zz, 0, 0, 1, 1, 0, 0] + 4*z*I[z, zz, 0, 0, 1, 1, 1, 0] - 
    4*z^2*I[z, zz, 0, 0, 1, 1, 1, 0] + 4*zz*I[z, zz, 0, 0, 1, 1, 1, 0] - 
    12*z*zz*I[z, zz, 0, 0, 1, 1, 1, 0] + 
    8*z^2*zz*I[z, zz, 0, 0, 1, 1, 1, 0] - 4*zz^2*I[z, zz, 0, 0, 1, 1, 1, 0] + 
    8*z*zz^2*I[z, zz, 0, 0, 1, 1, 1, 0] - 
    4*z^2*zz^2*I[z, zz, 0, 0, 1, 1, 1, 0] + 8*z*I[z, zz, 0, 1, 0, 0, 1, 0] - 
    8*z^2*I[z, zz, 0, 1, 0, 0, 1, 0] + 8*zz*I[z, zz, 0, 1, 0, 0, 1, 0] - 
    24*z*zz*I[z, zz, 0, 1, 0, 0, 1, 0] + 
    16*z^2*zz*I[z, zz, 0, 1, 0, 0, 1, 0] - 
    8*zz^2*I[z, zz, 0, 1, 0, 0, 1, 0] + 
    16*z*zz^2*I[z, zz, 0, 1, 0, 0, 1, 0] - 
    8*z^2*zz^2*I[z, zz, 0, 1, 0, 0, 1, 0] + 8*z*I[z, zz, 0, 1, 0, 1, 0, 0] - 
    8*z^2*I[z, zz, 0, 1, 0, 1, 0, 0] + 8*zz*I[z, zz, 0, 1, 0, 1, 0, 0] - 
    24*z*zz*I[z, zz, 0, 1, 0, 1, 0, 0] + 
    16*z^2*zz*I[z, zz, 0, 1, 0, 1, 0, 0] - 
    8*zz^2*I[z, zz, 0, 1, 0, 1, 0, 0] + 
    16*z*zz^2*I[z, zz, 0, 1, 0, 1, 0, 0] - 
    8*z^2*zz^2*I[z, zz, 0, 1, 0, 1, 0, 0] - 4*z*I[z, zz, 0, 1, 0, 1, 1, 0] + 
    4*z^2*I[z, zz, 0, 1, 0, 1, 1, 0] - 4*zz*I[z, zz, 0, 1, 0, 1, 1, 0] + 
    12*z*zz*I[z, zz, 0, 1, 0, 1, 1, 0] - 
    8*z^2*zz*I[z, zz, 0, 1, 0, 1, 1, 0] + 4*zz^2*I[z, zz, 0, 1, 0, 1, 1, 0] - 
    8*z*zz^2*I[z, zz, 0, 1, 0, 1, 1, 0] + 
    4*z^2*zz^2*I[z, zz, 0, 1, 0, 1, 1, 0] - 8*z*I[z, zz, 0, 1, 1, 0, 0, 0] + 
    8*z^2*I[z, zz, 0, 1, 1, 0, 0, 0] - 8*zz*I[z, zz, 0, 1, 1, 0, 0, 0] + 
    24*z*zz*I[z, zz, 0, 1, 1, 0, 0, 0] - 
    16*z^2*zz*I[z, zz, 0, 1, 1, 0, 0, 0] + 
    8*zz^2*I[z, zz, 0, 1, 1, 0, 0, 0] - 
    16*z*zz^2*I[z, zz, 0, 1, 1, 0, 0, 0] + 
    8*z^2*zz^2*I[z, zz, 0, 1, 1, 0, 0, 0] + 4*z*I[z, zz, 0, 1, 1, 0, 1, 0] - 
    4*z^2*I[z, zz, 0, 1, 1, 0, 1, 0] + 4*zz*I[z, zz, 0, 1, 1, 0, 1, 0] - 
    12*z*zz*I[z, zz, 0, 1, 1, 0, 1, 0] + 
    8*z^2*zz*I[z, zz, 0, 1, 1, 0, 1, 0] - 4*zz^2*I[z, zz, 0, 1, 1, 0, 1, 0] + 
    8*z*zz^2*I[z, zz, 0, 1, 1, 0, 1, 0] - 
    4*z^2*zz^2*I[z, zz, 0, 1, 1, 0, 1, 0] - 4*z*I[z, zz, 0, 1, 1, 1, 0, 0] + 
    4*z^2*I[z, zz, 0, 1, 1, 1, 0, 0] - 4*zz*I[z, zz, 0, 1, 1, 1, 0, 0] + 
    12*z*zz*I[z, zz, 0, 1, 1, 1, 0, 0] - 
    8*z^2*zz*I[z, zz, 0, 1, 1, 1, 0, 0] + 4*zz^2*I[z, zz, 0, 1, 1, 1, 0, 0] - 
    8*z*zz^2*I[z, zz, 0, 1, 1, 1, 0, 0] + 
    4*z^2*zz^2*I[z, zz, 0, 1, 1, 1, 0, 0] + 8*z*I[z, zz, 1, 0, 0, 0, 1, 0] - 
    8*z^2*I[z, zz, 1, 0, 0, 0, 1, 0] + 8*zz*I[z, zz, 1, 0, 0, 0, 1, 0] - 
    24*z*zz*I[z, zz, 1, 0, 0, 0, 1, 0] + 
    16*z^2*zz*I[z, zz, 1, 0, 0, 0, 1, 0] - 
    8*zz^2*I[z, zz, 1, 0, 0, 0, 1, 0] + 
    16*z*zz^2*I[z, zz, 1, 0, 0, 0, 1, 0] - 
    8*z^2*zz^2*I[z, zz, 1, 0, 0, 0, 1, 0] + 8*z*I[z, zz, 1, 0, 0, 1, 0, 0] - 
    8*z^2*I[z, zz, 1, 0, 0, 1, 0, 0] + 8*zz*I[z, zz, 1, 0, 0, 1, 0, 0] - 
    24*z*zz*I[z, zz, 1, 0, 0, 1, 0, 0] + 
    16*z^2*zz*I[z, zz, 1, 0, 0, 1, 0, 0] - 
    8*zz^2*I[z, zz, 1, 0, 0, 1, 0, 0] + 
    16*z*zz^2*I[z, zz, 1, 0, 0, 1, 0, 0] - 
    8*z^2*zz^2*I[z, zz, 1, 0, 0, 1, 0, 0] - 12*z*I[z, zz, 1, 0, 0, 1, 1, 0] + 
    12*z^2*I[z, zz, 1, 0, 0, 1, 1, 0] - 12*zz*I[z, zz, 1, 0, 0, 1, 1, 0] + 
    36*z*zz*I[z, zz, 1, 0, 0, 1, 1, 0] - 
    24*z^2*zz*I[z, zz, 1, 0, 0, 1, 1, 0] + 
    12*zz^2*I[z, zz, 1, 0, 0, 1, 1, 0] - 
    24*z*zz^2*I[z, zz, 1, 0, 0, 1, 1, 0] + 
    12*z^2*zz^2*I[z, zz, 1, 0, 0, 1, 1, 0] - 8*z*I[z, zz, 1, 0, 1, 0, 0, 0] + 
    8*z^2*I[z, zz, 1, 0, 1, 0, 0, 0] - 8*zz*I[z, zz, 1, 0, 1, 0, 0, 0] + 
    24*z*zz*I[z, zz, 1, 0, 1, 0, 0, 0] - 
    16*z^2*zz*I[z, zz, 1, 0, 1, 0, 0, 0] + 
    8*zz^2*I[z, zz, 1, 0, 1, 0, 0, 0] - 
    16*z*zz^2*I[z, zz, 1, 0, 1, 0, 0, 0] + 
    8*z^2*zz^2*I[z, zz, 1, 0, 1, 0, 0, 0] + 4*z*I[z, zz, 1, 0, 1, 0, 1, 0] - 
    4*z^2*I[z, zz, 1, 0, 1, 0, 1, 0] + 4*zz*I[z, zz, 1, 0, 1, 0, 1, 0] - 
    12*z*zz*I[z, zz, 1, 0, 1, 0, 1, 0] + 
    8*z^2*zz*I[z, zz, 1, 0, 1, 0, 1, 0] - 4*zz^2*I[z, zz, 1, 0, 1, 0, 1, 0] + 
    8*z*zz^2*I[z, zz, 1, 0, 1, 0, 1, 0] - 
    4*z^2*zz^2*I[z, zz, 1, 0, 1, 0, 1, 0] + 4*z*I[z, zz, 1, 0, 1, 1, 0, 0] - 
    4*z^2*I[z, zz, 1, 0, 1, 1, 0, 0] + 4*zz*I[z, zz, 1, 0, 1, 1, 0, 0] - 
    12*z*zz*I[z, zz, 1, 0, 1, 1, 0, 0] + 
    8*z^2*zz*I[z, zz, 1, 0, 1, 1, 0, 0] - 4*zz^2*I[z, zz, 1, 0, 1, 1, 0, 0] + 
    8*z*zz^2*I[z, zz, 1, 0, 1, 1, 0, 0] - 
    4*z^2*zz^2*I[z, zz, 1, 0, 1, 1, 0, 0] - 8*z*I[z, zz, 1, 1, 0, 0, 0, 0] + 
    8*z^2*I[z, zz, 1, 1, 0, 0, 0, 0] - 8*zz*I[z, zz, 1, 1, 0, 0, 0, 0] + 
    24*z*zz*I[z, zz, 1, 1, 0, 0, 0, 0] - 
    16*z^2*zz*I[z, zz, 1, 1, 0, 0, 0, 0] + 
    8*zz^2*I[z, zz, 1, 1, 0, 0, 0, 0] - 
    16*z*zz^2*I[z, zz, 1, 1, 0, 0, 0, 0] + 
    8*z^2*zz^2*I[z, zz, 1, 1, 0, 0, 0, 0] + 4*z*I[z, zz, 1, 1, 0, 0, 1, 0] - 
    4*z^2*I[z, zz, 1, 1, 0, 0, 1, 0] + 4*zz*I[z, zz, 1, 1, 0, 0, 1, 0] - 
    12*z*zz*I[z, zz, 1, 1, 0, 0, 1, 0] + 
    8*z^2*zz*I[z, zz, 1, 1, 0, 0, 1, 0] - 4*zz^2*I[z, zz, 1, 1, 0, 0, 1, 0] + 
    8*z*zz^2*I[z, zz, 1, 1, 0, 0, 1, 0] - 
    4*z^2*zz^2*I[z, zz, 1, 1, 0, 0, 1, 0] - 4*z*I[z, zz, 1, 1, 0, 1, 0, 0] + 
    4*z^2*I[z, zz, 1, 1, 0, 1, 0, 0] - 4*zz*I[z, zz, 1, 1, 0, 1, 0, 0] + 
    12*z*zz*I[z, zz, 1, 1, 0, 1, 0, 0] - 
    8*z^2*zz*I[z, zz, 1, 1, 0, 1, 0, 0] + 4*zz^2*I[z, zz, 1, 1, 0, 1, 0, 0] - 
    8*z*zz^2*I[z, zz, 1, 1, 0, 1, 0, 0] + 
    4*z^2*zz^2*I[z, zz, 1, 1, 0, 1, 0, 0] + 4*z*I[z, zz, 1, 1, 1, 0, 0, 0] - 
    4*z^2*I[z, zz, 1, 1, 1, 0, 0, 0] + 4*zz*I[z, zz, 1, 1, 1, 0, 0, 0] - 
    12*z*zz*I[z, zz, 1, 1, 1, 0, 0, 0] + 
    8*z^2*zz*I[z, zz, 1, 1, 1, 0, 0, 0] - 4*zz^2*I[z, zz, 1, 1, 1, 0, 0, 0] + 
    8*z*zz^2*I[z, zz, 1, 1, 1, 0, 0, 0] - 
    4*z^2*zz^2*I[z, zz, 1, 1, 1, 0, 0, 0] + 
    16*z*I[z, zz, zz, 0, 0, 1, 1, 0] - 16*z^2*I[z, zz, zz, 0, 0, 1, 1, 0] + 
    16*zz*I[z, zz, zz, 0, 0, 1, 1, 0] - 48*z*zz*I[z, zz, zz, 0, 0, 1, 1, 0] + 
    32*z^2*zz*I[z, zz, zz, 0, 0, 1, 1, 0] - 
    16*zz^2*I[z, zz, zz, 0, 0, 1, 1, 0] + 
    32*z*zz^2*I[z, zz, zz, 0, 0, 1, 1, 0] - 
    16*z^2*zz^2*I[z, zz, zz, 0, 0, 1, 1, 0] - 
    16*z*I[z, zz, zz, 0, 1, 1, 0, 0] + 16*z^2*I[z, zz, zz, 0, 1, 1, 0, 0] - 
    16*zz*I[z, zz, zz, 0, 1, 1, 0, 0] + 48*z*zz*I[z, zz, zz, 0, 1, 1, 0, 0] - 
    32*z^2*zz*I[z, zz, zz, 0, 1, 1, 0, 0] + 
    16*zz^2*I[z, zz, zz, 0, 1, 1, 0, 0] - 
    32*z*zz^2*I[z, zz, zz, 0, 1, 1, 0, 0] + 
    16*z^2*zz^2*I[z, zz, zz, 0, 1, 1, 0, 0] - 
    16*z*I[z, zz, zz, 1, 0, 0, 1, 0] + 16*z^2*I[z, zz, zz, 1, 0, 0, 1, 0] - 
    16*zz*I[z, zz, zz, 1, 0, 0, 1, 0] + 48*z*zz*I[z, zz, zz, 1, 0, 0, 1, 0] - 
    32*z^2*zz*I[z, zz, zz, 1, 0, 0, 1, 0] + 
    16*zz^2*I[z, zz, zz, 1, 0, 0, 1, 0] - 
    32*z*zz^2*I[z, zz, zz, 1, 0, 0, 1, 0] + 
    16*z^2*zz^2*I[z, zz, zz, 1, 0, 0, 1, 0] + 
    16*z*I[z, zz, zz, 1, 1, 0, 0, 0] - 16*z^2*I[z, zz, zz, 1, 1, 0, 0, 0] + 
    16*zz*I[z, zz, zz, 1, 1, 0, 0, 0] - 48*z*zz*I[z, zz, zz, 1, 1, 0, 0, 0] + 
    32*z^2*zz*I[z, zz, zz, 1, 1, 0, 0, 0] - 
    16*zz^2*I[z, zz, zz, 1, 1, 0, 0, 0] + 
    32*z*zz^2*I[z, zz, zz, 1, 1, 0, 0, 0] - 
    16*z^2*zz^2*I[z, zz, zz, 1, 1, 0, 0, 0] - 20*z*I[z, 0, 1, 1, 0]*f[3] + 
    20*z^2*I[z, 0, 1, 1, 0]*f[3] - 20*zz*I[z, 0, 1, 1, 0]*f[3] + 
    60*z*zz*I[z, 0, 1, 1, 0]*f[3] - 40*z^2*zz*I[z, 0, 1, 1, 0]*f[3] + 
    20*zz^2*I[z, 0, 1, 1, 0]*f[3] - 40*z*zz^2*I[z, 0, 1, 1, 0]*f[3] + 
    20*z^2*zz^2*I[z, 0, 1, 1, 0]*f[3] - 12*z*I[z, 1, 0, 1, 0]*f[3] + 
    12*z^2*I[z, 1, 0, 1, 0]*f[3] - 20*zz*I[z, 1, 0, 1, 0]*f[3] + 
    48*z*zz*I[z, 1, 0, 1, 0]*f[3] - 28*z^2*zz*I[z, 1, 0, 1, 0]*f[3] + 
    20*zz^2*I[z, 1, 0, 1, 0]*f[3] - 36*z*zz^2*I[z, 1, 0, 1, 0]*f[3] + 
    16*z^2*zz^2*I[z, 1, 0, 1, 0]*f[3] - 12*z*I[z, 1, 1, 0, 0]*f[3] + 
    12*z^2*I[z, 1, 1, 0, 0]*f[3] - 12*zz*I[z, 1, 1, 0, 0]*f[3] + 
    36*z*zz*I[z, 1, 1, 0, 0]*f[3] - 24*z^2*zz*I[z, 1, 1, 0, 0]*f[3] + 
    12*zz^2*I[z, 1, 1, 0, 0]*f[3] - 24*z*zz^2*I[z, 1, 1, 0, 0]*f[3] + 
    12*z^2*zz^2*I[z, 1, 1, 0, 0]*f[3] + 6*z*I[z, 1, 1, 1, 0]*f[3] - 
    6*z^2*I[z, 1, 1, 1, 0]*f[3] + 10*zz*I[z, 1, 1, 1, 0]*f[3] - 
    24*z*zz*I[z, 1, 1, 1, 0]*f[3] + 14*z^2*zz*I[z, 1, 1, 1, 0]*f[3] - 
    10*zz^2*I[z, 1, 1, 1, 0]*f[3] + 18*z*zz^2*I[z, 1, 1, 1, 0]*f[3] - 
    8*z^2*zz^2*I[z, 1, 1, 1, 0]*f[3] + 32*z*I[z, zz, 1, 1, 0]*f[3] - 
    32*z^2*I[z, zz, 1, 1, 0]*f[3] + 32*zz*I[z, zz, 1, 1, 0]*f[3] - 
    96*z*zz*I[z, zz, 1, 1, 0]*f[3] + 64*z^2*zz*I[z, zz, 1, 1, 0]*f[3] - 
    32*zz^2*I[z, zz, 1, 1, 0]*f[3] + 64*z*zz^2*I[z, zz, 1, 1, 0]*f[3] - 
    32*z^2*zz^2*I[z, zz, 1, 1, 0]*f[3]))/((z - zz)^2*(-z - zz + z*zz)), 
 (-4*z*zz*I[z, 0, 0, 0, 1, 0, 1, 0] + 2*z*zz*I[z, 0, 0, 0, 1, 1, 1, 0] + 
   4*z*zz*I[z, 0, 0, 1, 0, 1, 0, 0] - 2*z*zz*I[z, 0, 0, 1, 0, 1, 1, 0] + 
   2*z*zz*I[z, 0, 0, 1, 1, 0, 1, 0] - 2*z*zz*I[z, 0, 0, 1, 1, 1, 0, 0] + 
   4*z*zz*I[z, 0, 1, 0, 0, 0, 1, 0] + 2*z*I[z, 0, 1, 0, 0, 1, 1, 0] + 
   2*zz*I[z, 0, 1, 0, 0, 1, 1, 0] - 4*z*zz*I[z, 0, 1, 0, 0, 1, 1, 0] - 
   4*z*zz*I[z, 0, 1, 0, 1, 0, 0, 0] + 2*z*zz*I[z, 0, 1, 0, 1, 0, 1, 0] + 
   2*z*zz*I[z, 0, 1, 0, 1, 1, 0, 0] - z*I[z, 0, 1, 0, 1, 1, 1, 0] - 
   zz*I[z, 0, 1, 0, 1, 1, 1, 0] - 2*z*I[z, 0, 1, 1, 0, 0, 1, 0] - 
   2*zz*I[z, 0, 1, 1, 0, 0, 1, 0] - 2*z*zz*I[z, 0, 1, 1, 0, 1, 0, 0] + 
   2*z*zz*I[z, 0, 1, 1, 0, 1, 1, 0] + 2*z*zz*I[z, 0, 1, 1, 1, 0, 0, 0] + 
   z*I[z, 0, 1, 1, 1, 0, 1, 0] + zz*I[z, 0, 1, 1, 1, 0, 1, 0] - 
   2*z*zz*I[z, 0, 1, 1, 1, 0, 1, 0] - 4*z*zz*I[z, 1, 0, 0, 0, 1, 0, 0] - 
   2*z*I[z, 1, 0, 0, 0, 1, 1, 0] - 2*zz*I[z, 1, 0, 0, 0, 1, 1, 0] + 
   4*z*zz*I[z, 1, 0, 0, 0, 1, 1, 0] - 2*z*I[z, 1, 0, 0, 1, 0, 1, 0] - 
   2*zz*I[z, 1, 0, 0, 1, 0, 1, 0] + 4*z*zz*I[z, 1, 0, 0, 1, 0, 1, 0] + 
   2*z*I[z, 1, 0, 0, 1, 1, 0, 0] + 2*zz*I[z, 1, 0, 0, 1, 1, 0, 0] + 
   z*I[z, 1, 0, 0, 1, 1, 1, 0] + zz*I[z, 1, 0, 0, 1, 1, 1, 0] - 
   3*z*zz*I[z, 1, 0, 0, 1, 1, 1, 0] + 4*z*zz*I[z, 1, 0, 1, 0, 0, 0, 0] + 
   2*z*I[z, 1, 0, 1, 0, 0, 1, 0] + 2*zz*I[z, 1, 0, 1, 0, 0, 1, 0] - 
   4*z*zz*I[z, 1, 0, 1, 0, 0, 1, 0] - 2*z*zz*I[z, 1, 0, 1, 0, 1, 0, 0] + 
   z*zz*I[z, 1, 0, 1, 0, 1, 1, 0] - 2*z*zz*I[z, 1, 0, 1, 1, 0, 0, 0] - 
   z*I[z, 1, 0, 1, 1, 1, 0, 0] - zz*I[z, 1, 0, 1, 1, 1, 0, 0] + 
   2*z*zz*I[z, 1, 0, 1, 1, 1, 0, 0] + 2*z*I[z, 1, 1, 0, 0, 0, 1, 0] + 
   2*zz*I[z, 1, 1, 0, 0, 0, 1, 0] - 4*z*zz*I[z, 1, 1, 0, 0, 0, 1, 0] - 
   2*z*I[z, 1, 1, 0, 0, 1, 0, 0] - 2*zz*I[z, 1, 1, 0, 0, 1, 0, 0] + 
   4*z*zz*I[z, 1, 1, 0, 0, 1, 0, 0] + 2*z*zz*I[z, 1, 1, 0, 1, 0, 0, 0] - 
   z*zz*I[z, 1, 1, 0, 1, 0, 1, 0] - 2*z*zz*I[z, 1, 1, 0, 1, 1, 0, 0] + 
   z*zz*I[z, 1, 1, 0, 1, 1, 1, 0] - 2*z*zz*I[z, 1, 1, 1, 0, 0, 0, 0] - 
   z*I[z, 1, 1, 1, 0, 0, 1, 0] - zz*I[z, 1, 1, 1, 0, 0, 1, 0] + 
   3*z*zz*I[z, 1, 1, 1, 0, 0, 1, 0] + z*I[z, 1, 1, 1, 0, 1, 0, 0] + 
   zz*I[z, 1, 1, 1, 0, 1, 0, 0] - z*zz*I[z, 1, 1, 1, 0, 1, 1, 0] + 
   6*z*I[z, 0, 1, 0]*f[3] + 6*zz*I[z, 0, 1, 0]*f[3] - 
   6*z*zz*I[z, 0, 1, 0]*f[3] - 6*z*I[z, 1, 0, 0]*f[3] - 
   6*zz*I[z, 1, 0, 0]*f[3] + 6*z*zz*I[z, 1, 0, 0]*f[3] - 
   4*z*zz*I[z, 1, 0, 1, 0]*f[3] - 6*z*I[z, 1, 1, 1, 0]*f[3] - 
   6*zz*I[z, 1, 1, 1, 0]*f[3] + 8*z*zz*I[z, 1, 1, 1, 0]*f[3])/
  ((z - zz)*(-z - zz + z*zz)), 
 (-4*(z*zz*I[z, 0, 0, 0, 1, 0, 0] + z*I[z, 0, 0, 0, 1, 1, 0] - 
    z*zz*I[z, 0, 0, 0, 1, 1, 0] - z*I[z, 0, 0, 1, 1, 0, 0] - 
    z^2*zz*I[z, 0, 0, 1, 1, 0, 0] - z*zz*I[z, 0, 1, 0, 0, 0, 0] - 
    z*I[z, 0, 1, 0, 0, 1, 0] + z*zz*I[z, 0, 1, 0, 0, 1, 0] + 
    z*I[z, 0, 1, 1, 0, 0, 0] + z^2*zz*I[z, 0, 1, 1, 0, 0, 0] + 
    zz*I[z, 1, 0, 0, 1, 0, 0] - z*zz*I[z, 1, 0, 0, 1, 0, 0] - 
    zz*I[z, 1, 0, 0, 1, 1, 0] + z^2*zz*I[z, 1, 0, 0, 1, 1, 0] - 
    zz*I[z, 1, 1, 0, 0, 0, 0] + z*zz*I[z, 1, 1, 0, 0, 0, 0] + 
    zz*I[z, 1, 1, 0, 0, 1, 0] - z^2*zz*I[z, 1, 1, 0, 0, 1, 0] - 
    z*I[z, zz, 0, 0, 1, 1, 0] + zz*I[z, zz, 0, 0, 1, 1, 0] - 
    z^2*zz*I[z, zz, 0, 0, 1, 1, 0] + z*zz^2*I[z, zz, 0, 0, 1, 1, 0] + 
    z*I[z, zz, 0, 1, 1, 0, 0] - zz*I[z, zz, 0, 1, 1, 0, 0] + 
    z^2*zz*I[z, zz, 0, 1, 1, 0, 0] - z*zz^2*I[z, zz, 0, 1, 1, 0, 0] + 
    z*I[z, zz, 1, 0, 0, 1, 0] - zz*I[z, zz, 1, 0, 0, 1, 0] + 
    z^2*zz*I[z, zz, 1, 0, 0, 1, 0] - z*zz^2*I[z, zz, 1, 0, 0, 1, 0] - 
    z*I[z, zz, 1, 1, 0, 0, 0] + zz*I[z, zz, 1, 1, 0, 0, 0] - 
    z^2*zz*I[z, zz, 1, 1, 0, 0, 0] + z*zz^2*I[z, zz, 1, 1, 0, 0, 0] + 
    z*zz*I[z, 0, 0, 0, 1, 1, 0, 0] - z*zz*I[z, 0, 0, 1, 1, 0, 0, 0] + 
    z*zz*I[z, 0, 1, 0, 0, 1, 0, 0] - 2*z*zz*I[z, 0, 1, 0, 0, 1, 1, 0] - 
    z*zz*I[z, 0, 1, 1, 0, 0, 0, 0] + 2*z*zz*I[z, 0, 1, 1, 0, 0, 1, 0] + 
    2*z*zz*I[z, 0, zz, 0, 0, 1, 1, 0] - 2*z*zz*I[z, 0, zz, 0, 1, 1, 0, 0] - 
    2*z*zz*I[z, 0, zz, 1, 0, 0, 1, 0] + 2*z*zz*I[z, 0, zz, 1, 1, 0, 0, 0] + 
    2*z*zz*I[z, 0, 1, 0]*f[3] + 2*z^2*zz*I[z, 0, 1, 0]*f[3] + 
    2*zz*I[z, 1, 1, 0]*f[3] - 2*z^2*zz*I[z, 1, 1, 0]*f[3] - 
    2*z*zz*I[z, 0, 0, 1, 0]*f[3] + 4*z*zz*I[z, 0, 1, 1, 0]*f[3] - 
    5*z^2*zz*f[5] + 5*z*zz^2*f[5]))/(z*(z - zz)*zz), 
 (2*z*zz*(-2 + z + zz + z*zz)*I[z, 0, 0, 0, 1, 0, 0, 0])/
   ((z - zz)*(-1 + z + zz)*(-1 + z*zz)) + 
  (2*z*(8 - 4*z - 8*zz - 2*z*zz + 5*z^2*zz + 2*zz^2 + 6*z*zz^2 - 7*z^2*zz^2 - 
     zz^3 - z*zz^3 + 2*z^2*zz^3)*I[z, 0, 0, 0, 1, 0, 1, 0])/
   ((z - zz)^2*(-1 + z*zz)*(-z - zz + z*zz)) + 
  (2*z*zz*(8 - 7*z - 2*z^2 - 9*zz - 8*z*zz + 9*z^2*zz + 2*zz^2 + 7*z*zz^2)*
    I[z, 0, 0, 0, 1, 1, 0, 0])/((z - zz)^2*(-1 + z + zz)*(-1 + z*zz)) - 
  (4*z*(-1 + zz)*(-2 + 4*z + 3*zz - 2*z*zz - 5*z^2*zz - zz^2 - 3*z*zz^2 + 
     4*z^2*zz^2)*I[z, 0, 0, 0, 1, 1, 1, 0])/((z - zz)^2*(-1 + z*zz)*
    (-z - zz + z*zz)) - (2*z*zz*(-2 + z + zz + z*zz)*
    I[z, 0, 0, 1, 0, 0, 0, 0])/((z - zz)*(-1 + z + zz)*(-1 + z*zz)) - 
  (2*z*zz*(1 - 2*z - 2*zz + z*zz)*I[z, 0, 0, 1, 0, 0, 1, 0])/
   ((z - zz)*(-1 + z + zz)*(-1 + z*zz)) - 
  (2*z*(8 - 4*z - 8*zz - 2*z*zz + 5*z^2*zz + 2*zz^2 + 6*z*zz^2 - 7*z^2*zz^2 - 
     zz^3 - z*zz^3 + 2*z^2*zz^3)*I[z, 0, 0, 1, 0, 1, 0, 0])/
   ((z - zz)^2*(-1 + z*zz)*(-z - zz + z*zz)) - 
  (4*z*(-1 + zz)*(2 + zz - 2*z*zz + z^2*zz + zz^2 - z*zz^2)*
    I[z, 0, 0, 1, 0, 1, 1, 0])/((z - zz)^2*(-1 + z*zz)*(-z - zz + z*zz)) - 
  (16*z*zz*I[z, 0, 0, 1, 1, 0, 0, 0])/(z - zz)^2 + 
  (2*z*(4 - 4*z - 6*zz - 6*z*zz + 5*z^2*zz + 2*z^3*zz - 2*zz^2 + 18*z*zz^2 + 
     3*z^2*zz^2 - 5*z^3*zz^2 + 7*zz^3 - 7*z*zz^3 - 12*z^2*zz^3 + 3*z^3*zz^3 - 
     2*zz^4 - 3*z*zz^4 + 5*z^2*zz^4)*I[z, 0, 0, 1, 1, 0, 1, 0])/
   ((z - zz)^2*(-1 + z + zz)*(-1 + z*zz)*(-z - zz + z*zz)) + 
  (2*z*(-4 + 12*z - 8*z^2 + 14*zz - 26*z*zz + 3*z^2*zz + 6*z^3*zz - 14*zz^2 + 
     6*z*zz^2 + 21*z^2*zz^2 - 11*z^3*zz^2 + zz^3 + 15*z*zz^3 - 20*z^2*zz^3 + 
     5*z^3*zz^3 + 2*zz^4 - 5*z*zz^4 + 3*z^2*zz^4)*I[z, 0, 0, 1, 1, 1, 0, 0])/
   ((z - zz)^2*(-1 + z + zz)*(-1 + z*zz)*(-z - zz + z*zz)) - 
  (2*z*(-8 + 12*z - 4*z^2 + 16*zz - 10*z*zz - 6*z^2*zz + 3*z^3*zz - 10*zz^2 - 
     6*z*zz^2 + 15*z^2*zz^2 - 4*z^3*zz^2 + 2*zz^3 + 9*z*zz^3 - 10*z^2*zz^3 + 
     z^3*zz^3 + zz^4 - 4*z*zz^4 + 3*z^2*zz^4)*I[z, 0, 1, 0, 0, 0, 1, 0])/
   ((z - zz)^2*(-1 + z + zz)*(-1 + z*zz)*(-z - zz + z*zz)) - 
  (8*(2 - z - zz + z*zz)*I[z, 0, 1, 0, 0, 1, 0, 0])/(z - zz)^2 + 
  (2*(-1 + z)*(12*z - 13*z^2 + 8*zz - 38*z*zz + 10*z^2*zz + 11*z^3*zz - 
     11*zz^2 + 21*z*zz^2 + 27*z^2*zz^2 - 20*z^3*zz^2 + 3*zz^3 + 6*z*zz^3 - 
     31*z^2*zz^3 + 9*z^3*zz^3 - 5*z*zz^4 + 7*z^2*zz^4)*
    I[z, 0, 1, 0, 0, 1, 1, 0])/((z - zz)^2*(-1 + z + zz)*(-1 + z*zz)*
    (-z - zz + z*zz)) + (2*z*(8 - 4*z - 8*zz - 2*z*zz + 5*z^2*zz + 2*zz^2 + 
     6*z*zz^2 - 7*z^2*zz^2 - zz^3 - z*zz^3 + 2*z^2*zz^3)*
    I[z, 0, 1, 0, 1, 0, 0, 0])/((z - zz)^2*(-1 + z*zz)*(-z - zz + z*zz)) + 
  (4*z*(-1 + zz)*(2 + zz - 2*z*zz + z^2*zz + zz^2 - z*zz^2)*
    I[z, 0, 1, 0, 1, 0, 1, 0])/((z - zz)^2*(-1 + z*zz)*(-z - zz + z*zz)) - 
  (4*z*(2 - zz + z^2*zz + 2*zz^2 - z*zz^2 - 3*z^2*zz^2 - zz^3 - z*zz^3 + 
     2*z^2*zz^3)*I[z, 0, 1, 0, 1, 1, 0, 0])/((z - zz)^2*(-1 + z*zz)*
    (-z - zz + z*zz)) + (2*(-1 + zz)*(-3*z - z^2 - zz - z*zz + z^2*zz - 
     3*z^3*zz - 3*z*zz^2 + z^2*zz^2 + 2*z^3*zz^2)*I[z, 0, 1, 0, 1, 1, 1, 0])/
   ((z - zz)^2*(-1 + z*zz)*(-z - zz + z*zz)) + 
  (2*(8 - 12*z + 4*z^2 - 12*zz + 4*z*zz + 7*z^2*zz - 2*z^3*zz + 4*zz^2 + 
     9*z*zz^2 - 12*z^2*zz^2 + 3*z^3*zz^2 - 6*z*zz^3 + 5*z^2*zz^3)*
    I[z, 0, 1, 1, 0, 0, 0, 0])/((z - zz)^2*(-1 + z + zz)*(-1 + z*zz)) - 
  (2*(4*z - 5*z^2 + 8*zz - 14*z*zz + 5*z^2*zz + 3*z^3*zz - 3*zz^2 - z*zz^2 + 
     10*z^2*zz^2 - 7*z^3*zz^2 + 5*z*zz^3 - 9*z^2*zz^3 + 4*z^3*zz^3)*
    I[z, 0, 1, 1, 0, 0, 1, 0])/((z - zz)^2*(-1 + z*zz)*(-z - zz + z*zz)) - 
  (4*z*(-1 + zz)*(2 + zz - 2*z*zz + z^2*zz + zz^2 - z*zz^2)*
    I[z, 0, 1, 1, 0, 1, 0, 0])/((z - zz)^2*(-1 + z*zz)*(-z - zz + z*zz)) + 
  (2*(-1 + z)*(-1 + zz)*(-2 + z + zz + z*zz)*I[z, 0, 1, 1, 0, 1, 1, 0])/
   ((z - zz)*(-1 + z + zz)*(-z - zz + z*zz)) - 
  (2*z*(-4 + 12*z - 8*z^2 + 14*zz - 22*z*zz - z^2*zz + 6*z^3*zz - 10*zz^2 - 
     6*z*zz^2 + 21*z^2*zz^2 - 7*z^3*zz^2 - 3*zz^3 + 15*z*zz^3 - 8*z^2*zz^3 + 
     z^3*zz^3 + 2*zz^4 - z*zz^4 - z^2*zz^4)*I[z, 0, 1, 1, 1, 0, 0, 0])/
   ((z - zz)^2*(-1 + z + zz)*(-1 + z*zz)*(-z - zz + z*zz)) - 
  (2*(-1 + zz)*(z + z^2 - 2*z^3 + 3*zz - 5*z*zz - 2*z^4*zz - 2*zz^2 - 
     5*z^3*zz^2 + 3*z^4*zz^2 - 2*z*zz^3 + z^2*zz^3 + z^3*zz^3)*
    I[z, 0, 1, 1, 1, 0, 1, 0])/((z - zz)^2*(-1 + z + zz)*(-1 + z*zz)*
    (-z - zz + z*zz)) - (8*(2 - z - zz + z*zz)*I[z, 0, zz, 0, 0, 1, 1, 0])/
   (z - zz)^2 + (8*(2 - z - zz + z*zz)*I[z, 0, zz, 0, 1, 1, 0, 0])/
   (z - zz)^2 + (8*(2 - z - zz + z*zz)*I[z, 0, zz, 1, 0, 0, 1, 0])/
   (z - zz)^2 - (8*(2 - z - zz + z*zz)*I[z, 0, zz, 1, 1, 0, 0, 0])/
   (z - zz)^2 - (2*zz*(-8 + 16*z - 10*z^2 + 2*z^3 + z^4 + 12*zz - 10*z*zz - 
     6*z^2*zz + 9*z^3*zz - 4*z^4*zz - 4*zz^2 - 6*z*zz^2 + 15*z^2*zz^2 - 
     10*z^3*zz^2 + 3*z^4*zz^2 + 3*z*zz^3 - 4*z^2*zz^3 + z^3*zz^3)*
    I[z, 1, 0, 0, 0, 1, 0, 0])/((z - zz)^2*(-1 + z + zz)*(-1 + z*zz)*
    (-z - zz + z*zz)) - (2*(-1 + z)*(-4*z + 3*z^2 - 8*zz + 18*z*zz + 
     2*z^2*zz - 5*z^3*zz + 13*zz^2 - 3*z*zz^2 - 21*z^2*zz^2 + 4*z^3*zz^2 - 
     5*zz^3 - 10*z*zz^3 + 9*z^2*zz^3 + z^3*zz^3 + 3*z*zz^4 - z^2*zz^4)*
    I[z, 1, 0, 0, 0, 1, 1, 0])/((z - zz)^2*(-1 + z + zz)*(-1 + z*zz)*
    (-z - zz + z*zz)) + (2*z*zz*(1 - 2*z - 2*zz + z*zz)*
    I[z, 1, 0, 0, 1, 0, 0, 0])/((z - zz)*(-1 + z + zz)*(-1 + z*zz)) + 
  (4*(-1 + z)*zz*(-2 - z - z^2 + 2*z*zz + z^2*zz - z*zz^2)*
    I[z, 1, 0, 0, 1, 0, 1, 0])/((z - zz)^2*(-1 + z*zz)*(-z - zz + z*zz)) - 
  (2*(4*z + z^2 - 2*z*zz - z^2*zz + z^3*zz - zz^2 + 5*z*zz^2 - 2*z^2*zz^2 - 
     5*z^3*zz^2 - z*zz^3 - 3*z^2*zz^3 + 4*z^3*zz^3)*
    I[z, 1, 0, 0, 1, 1, 0, 0])/((z - zz)^2*(-1 + z*zz)*(-z - zz + z*zz)) + 
  (2*(6*z - 7*z^2 + z^3 + 2*zz - 12*z*zz + 10*z^2*zz - 4*z^3*zz - zz^2 + 
     6*z*zz^2 - 12*z^2*zz^2 + 3*z^3*zz^2 - zz^3 - 4*z*zz^3 + 5*z^2*zz^3)*
    I[z, 1, 0, 0, 1, 1, 1, 0])/((z - zz)^2*(-1 + z + zz)*(-z - zz + z*zz)) + 
  (2*zz*(8 - 8*z + 2*z^2 - z^3 - 4*zz - 2*z*zz + 6*z^2*zz - z^3*zz + 
     5*z*zz^2 - 7*z^2*zz^2 + 2*z^3*zz^2)*I[z, 1, 0, 1, 0, 0, 0, 0])/
   ((z - zz)^2*(-1 + z*zz)*(-z - zz + z*zz)) - 
  (4*(-1 + z)*(-2*z - 4*zz + 3*z*zz + z^2*zz + 2*zz^2 + 2*z*zz^2 - 
     3*z^2*zz^2 - 3*z*zz^3 + 2*z^2*zz^3)*I[z, 1, 0, 1, 0, 0, 1, 0])/
   ((z - zz)^2*(-1 + z*zz)*(-z - zz + z*zz)) - 
  (4*(-1 + z)*zz*(-2 - z - z^2 + 2*z*zz + z^2*zz - z*zz^2)*
    I[z, 1, 0, 1, 0, 1, 0, 0])/((z - zz)^2*(-1 + z*zz)*(-z - zz + z*zz)) + 
  (2*(-1 + z)*(-z - 3*zz - z*zz - 3*z^2*zz - zz^2 + z*zz^2 + z^2*zz^2 - 
     3*z*zz^3 + 2*z^2*zz^3)*I[z, 1, 0, 1, 0, 1, 1, 0])/
   ((z - zz)^2*(-1 + z*zz)*(-z - zz + z*zz)) + 
  (2*z*(-4 + 4*z + 6*zz - 6*z*zz + 7*z^2*zz - 2*z^3*zz - 10*zz^2 + 
     18*z*zz^2 - 3*z^2*zz^2 - 7*z^3*zz^2 + 5*zz^3 + 7*z*zz^3 - 24*z^2*zz^3 + 
     9*z^3*zz^3 + 2*zz^4 - 9*z*zz^4 + 7*z^2*zz^4)*I[z, 1, 0, 1, 1, 0, 0, 0])/
   ((z - zz)^2*(-1 + z + zz)*(-1 + z*zz)*(-z - zz + z*zz)) - 
  (8*(1 + z*zz)*I[z, 1, 0, 1, 1, 0, 1, 0])/(z - zz)^2 - 
  (2*(-1 + z)*(3*z - 2*z^2 + zz - 5*z*zz - 2*z^3*zz + zz^2 + z^3*zz^2 - 
     2*zz^3 - 5*z^2*zz^3 + z^3*zz^3 - 2*z*zz^4 + 3*z^2*zz^4)*
    I[z, 1, 0, 1, 1, 1, 0, 0])/((z - zz)^2*(-1 + z + zz)*(-1 + z*zz)*
    (-z - zz + z*zz)) + (2*(-1 + z)*(-z^2 - 4*zz + 2*z*zz + 6*z^2*zz - 
     z^3*zz + 5*zz^2 + 9*z*zz^2 - 9*z^2*zz^2 - 4*z^3*zz^2 - zz^3 - 6*z*zz^3 - 
     7*z^2*zz^3 + 5*z^3*zz^3 - z*zz^4 + 3*z^2*zz^4)*
    I[z, 1, 1, 0, 0, 0, 1, 0])/((z - zz)^2*(-1 + z + zz)*(-1 + z*zz)*
    (-z - zz + z*zz)) + (2*(-1 + z)*(z^2 + 4*zz - 10*z*zz + 2*z^2*zz + 
     z^3*zz - 13*zz^2 + 15*z*zz^2 + 9*z^2*zz^2 - 4*z^3*zz^2 + 9*zz^3 + 
     6*z*zz^3 - 17*z^2*zz^3 + 3*z^3*zz^3 - 7*z*zz^4 + 5*z^2*zz^4)*
    I[z, 1, 1, 0, 0, 1, 0, 0])/((z - zz)^2*(-1 + z + zz)*(-1 + z*zz)*
    (-z - zz + z*zz)) - (16*(-1 + z)*(-1 + zz)*I[z, 1, 1, 0, 0, 1, 1, 0])/
   (z - zz)^2 + (4*(-1 + z)*zz*(-2 - z - z^2 + 2*z*zz + z^2*zz - z*zz^2)*
    I[z, 1, 1, 0, 1, 0, 0, 0])/((z - zz)^2*(-1 + z*zz)*(-z - zz + z*zz)) - 
  (2*(-1 + z)*(-z - 3*zz - z*zz - 3*z^2*zz - zz^2 + z*zz^2 + z^2*zz^2 - 
     3*z*zz^3 + 2*z^2*zz^3)*I[z, 1, 1, 0, 1, 0, 1, 0])/
   ((z - zz)^2*(-1 + z*zz)*(-z - zz + z*zz)) - 
  (2*(-1 + z)*(-1 + zz)*(-2 + z + zz + z*zz)*I[z, 1, 1, 0, 1, 1, 0, 0])/
   ((z - zz)*(-1 + z + zz)*(-z - zz + z*zz)) - 
  (2*(-1 + z)*(-1 + zz)*(1 - 2*z - 2*zz + z*zz)*I[z, 1, 1, 0, 1, 1, 1, 0])/
   ((z - zz)*(-1 + z + zz)*(-z - zz + z*zz)) - 
  (4*(-1 + z)*zz*(-2 + 3*z - z^2 + 4*zz - 2*z*zz - 3*z^2*zz - 5*z*zz^2 + 
     4*z^2*zz^2)*I[z, 1, 1, 1, 0, 0, 0, 0])/((z - zz)^2*(-1 + z*zz)*
    (-z - zz + z*zz)) + (2*(-1 + z)*(-1 + zz)*(6*z - 7*z^2 + 10*zz - 
     24*z*zz + 9*z^2*zz - 9*zz^2 + 7*z*zz^2)*I[z, 1, 1, 1, 0, 0, 1, 0])/
   ((z - zz)^2*(-1 + z + zz)*(-z - zz + z*zz)) + 
  (2*(-1 + z)*(-z - 3*zz - z*zz - 3*z^2*zz - zz^2 + z*zz^2 + z^2*zz^2 - 
     3*z*zz^3 + 2*z^2*zz^3)*I[z, 1, 1, 1, 0, 1, 0, 0])/
   ((z - zz)^2*(-1 + z*zz)*(-z - zz + z*zz)) + 
  (2*(-1 + z)*(-1 + zz)*(1 - 2*z - 2*zz + z*zz)*I[z, 1, 1, 1, 0, 1, 1, 0])/
   ((z - zz)*(-1 + z + zz)*(-z - zz + z*zz)) - 
  (8*(1 + z*zz)*I[z, 1, zz, 0, 0, 1, 1, 0])/(z - zz)^2 + 
  (8*(1 + z*zz)*I[z, 1, zz, 0, 1, 1, 0, 0])/(z - zz)^2 + 
  (8*(1 + z*zz)*I[z, 1, zz, 1, 0, 0, 1, 0])/(z - zz)^2 - 
  (8*(1 + z*zz)*I[z, 1, zz, 1, 1, 0, 0, 0])/(z - zz)^2 + 
  (8*(-2 + z + zz + z*zz)*I[z, zz, 0, 0, 0, 1, 1, 0])/(z - zz)^2 - 
  (8*(2 - z - zz + z*zz)*I[z, zz, 0, 0, 1, 0, 1, 0])/(z - zz)^2 + 
  (8*(2 - z - zz + z*zz)*I[z, zz, 0, 0, 1, 1, 0, 0])/(z - zz)^2 + 
  (8*(1 - 2*z - 2*zz + z*zz)*I[z, zz, 0, 0, 1, 1, 1, 0])/(z - zz)^2 + 
  (8*(2 - z - zz + z*zz)*I[z, zz, 0, 1, 0, 0, 1, 0])/(z - zz)^2 + 
  (8*(2 - z - zz + z*zz)*I[z, zz, 0, 1, 0, 1, 0, 0])/(z - zz)^2 - 
  (8*(1 + z*zz)*I[z, zz, 0, 1, 0, 1, 1, 0])/(z - zz)^2 - 
  (8*(2 - z - zz + 3*z*zz)*I[z, zz, 0, 1, 1, 0, 0, 0])/(z - zz)^2 + 
  (8*(1 + z*zz)*I[z, zz, 0, 1, 1, 0, 1, 0])/(z - zz)^2 - 
  (8*(1 - 2*z - 2*zz + z*zz)*I[z, zz, 0, 1, 1, 1, 0, 0])/(z - zz)^2 - 
  (8*(-2 + z + zz + z*zz)*I[z, zz, 1, 0, 0, 0, 1, 0])/(z - zz)^2 + 
  (8*(2 - z - zz + z*zz)*I[z, zz, 1, 0, 0, 1, 0, 0])/(z - zz)^2 - 
  (8*(3 - 2*z - 2*zz + 3*z*zz)*I[z, zz, 1, 0, 0, 1, 1, 0])/(z - zz)^2 - 
  (8*(2 - z - zz + z*zz)*I[z, zz, 1, 0, 1, 0, 0, 0])/(z - zz)^2 + 
  (8*(1 + z*zz)*I[z, zz, 1, 0, 1, 0, 1, 0])/(z - zz)^2 + 
  (8*(1 + z*zz)*I[z, zz, 1, 0, 1, 1, 0, 0])/(z - zz)^2 + 
  (8*(-2 + z + zz + z*zz)*I[z, zz, 1, 1, 0, 0, 0, 0])/(z - zz)^2 + 
  (8*(1 + z*zz)*I[z, zz, 1, 1, 0, 0, 1, 0])/(z - zz)^2 - 
  (8*(1 + z*zz)*I[z, zz, 1, 1, 0, 1, 0, 0])/(z - zz)^2 + 
  (8*(1 - 2*z - 2*zz + z*zz)*I[z, zz, 1, 1, 1, 0, 0, 0])/(z - zz)^2 + 
  (16*(2 - z - zz + 2*z*zz)*I[z, zz, zz, 0, 0, 1, 1, 0])/(z - zz)^2 - 
  (16*(2 - z - zz + 2*z*zz)*I[z, zz, zz, 0, 1, 1, 0, 0])/(z - zz)^2 - 
  (16*(2 - z - zz + 2*z*zz)*I[z, zz, zz, 1, 0, 0, 1, 0])/(z - zz)^2 + 
  (16*(2 - z - zz + 2*z*zz)*I[z, zz, zz, 1, 1, 0, 0, 0])/(z - zz)^2 - 
  (12*I[z, 0, 1, 0]*f[3])/(z - zz) + (12*I[z, 1, 0, 0]*f[3])/(z - zz) - 
  (16*z*zz*(-2 + z + zz + z*zz)*I[z, 0, 0, 1, 0]*f[3])/
   ((z - zz)*(-1 + z + zz)*(-1 + z*zz)) - 
  (16*(4 - 6*z + 2*z^2 - 6*zz + 2*z*zz + 5*z^2*zz - 4*z^3*zz + 2*zz^2 + 
     3*z*zz^2 - 6*z^2*zz^2 + 3*z^3*zz^2 + z^2*zz^3)*I[z, 0, 1, 1, 0]*f[3])/
   ((z - zz)^2*(-1 + z + zz)*(-1 + z*zz)) - 
  (4*(6*z - 3*z^2 + 10*zz - 16*z*zz + z^2*zz + 7*z^3*zz - 5*zz^2 - z*zz^2 + 
     12*z^2*zz^2 - 11*z^3*zz^2 + z*zz^3 - 5*z^2*zz^3 + 4*z^3*zz^3)*
    I[z, 1, 0, 1, 0]*f[3])/((z - zz)^2*(-1 + z*zz)*(-z - zz + z*zz)) + 
  (4*(-1 + z)*(-3*z - 5*zz + 15*z*zz + 11*z^2*zz + 13*zz^2 + z*zz^2 - 
     15*z^2*zz^2 - 5*z*zz^3 + 4*z^2*zz^3)*I[z, 1, 1, 1, 0]*f[3])/
   ((z - zz)^2*(-1 + z*zz)*(-z - zz + z*zz)) + 
  (32*(2 - z - zz + 2*z*zz)*I[z, zz, 1, 1, 0]*f[3])/(z - zz)^2}


==> anc/4Loop_int_basis.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{1/(x[1, 6]*x[1, 8]*x[2, 5]*x[2, 8]*x[3, 7]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*
    x[6, 7]*x[6, 8]), x[1, 2]}, 
 {1/(x[1, 8]*x[2, 7]*x[3, 6]*x[4, 5]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*
    x[7, 8]), 1}, {1/(x[1, 6]*x[1, 8]*x[2, 8]*x[3, 5]*x[3, 7]*x[4, 7]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 3]}, 
 {1/(x[1, 7]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]), x[1, 4]*x[2, 4]}, 
 {1/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 8]*x[4, 6]*x[4, 7]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]), x[1, 2]*x[1, 4]}, 
 {1/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 8]*x[4, 6]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]), x[1, 2]*x[1, 3]}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[4, 5]*x[5, 7]*
    x[5, 8]*x[6, 7]*x[6, 8]), x[1, 2]*x[1, 3]}, 
 {1/(x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 6]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]), x[1, 3]*x[2, 3]}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 8]*x[4, 6]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]), x[1, 2]*x[1, 3]}, 
 {1/(x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 6]*x[3, 7]*x[4, 5]*x[5, 7]*
    x[5, 8]*x[6, 7]*x[6, 8]), x[1, 2]*x[2, 3]}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 8]*x[4, 5]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]), x[1, 2]*x[1, 3]}, 
 {1/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 6]*x[3, 7]*x[4, 5]*x[5, 7]*
    x[5, 8]*x[6, 7]*x[6, 8]), x[1, 2]*x[1, 3]}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 8]*
    x[4, 5]*x[5, 6]*x[5, 8]*x[6, 7]), x[1, 2]*x[1, 3]*x[2, 3]}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 7]*x[3, 8]*
    x[4, 5]*x[5, 6]*x[5, 7]*x[5, 8]), x[1, 2]*x[1, 3]*x[2, 3]}, 
 {1/(x[1, 7]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 7]*x[4, 5]*x[5, 6]*x[5, 7]*x[5, 8]*
    x[6, 7]*x[6, 8]), x[1, 2]}, 
 {1/(x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 6]*x[4, 5]*x[5, 6]*x[5, 7]*x[5, 8]*
    x[6, 7]*x[6, 8]), x[1, 2]}, 
 {1/(x[1, 7]*x[1, 8]*x[2, 8]*x[3, 7]*x[4, 5]*x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]*
    x[6, 7]*x[6, 8]), x[1, 4]}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[4, 5]*x[5, 7]*
    x[5, 8]*x[6, 7]*x[6, 8]), x[1, 2]*x[1, 3]}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 7]*x[3, 8]*x[4, 5]*
    x[4, 6]*x[5, 6]*x[5, 8]*x[6, 7]), x[1, 2]*x[1, 3]*x[1, 4]}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 8]*x[4, 5]*
    x[4, 8]*x[5, 6]*x[5, 7]*x[6, 7]), x[1, 2]*x[1, 3]*x[1, 4]}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 8]*x[4, 6]*
    x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]), x[1, 2]*x[1, 3]*x[1, 4]}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 8]*x[4, 5]*
    x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]), x[1, 2]*x[1, 3]*x[1, 4]}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 8]*x[4, 5]*x[4, 6]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]), x[1, 2]*x[1, 4]}, 
 {1/(x[1, 7]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 7]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]), x[1, 2]*x[3, 4]}, 
 {1/(x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]), x[1, 4]*x[2, 3]}, 
 {1/(x[1, 7]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[4, 5]*x[4, 6]*x[5, 7]*
    x[5, 8]*x[6, 7]*x[6, 8]), x[1, 3]*x[2, 4]}, 
 {1/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 6]*
    x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]), x[1, 2]*x[1, 3]*x[3, 4]}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 8]*x[4, 5]*
    x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]), x[1, 2]*x[1, 4]*x[2, 3]}, 
 {1/(x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 6]*x[5, 7]*
    x[5, 8]*x[6, 7]*x[6, 8]), x[1, 2]*x[3, 4]}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 8]*x[4, 6]*
    x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]), x[1, 2]*x[1, 3]*x[2, 4]}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 8]*x[4, 6]*
    x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]), x[1, 2]*x[1, 4]*x[2, 3]}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*
    x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]), x[1, 2]*x[1, 3]*x[3, 4]}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 8]*x[4, 5]*
    x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]), x[1, 2]*x[1, 3]*x[2, 4]}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 7]*x[3, 8]*x[4, 5]*
    x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]), x[1, 2]*x[1, 4]*x[2, 3]}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 7]*
    x[3, 8]*x[4, 5]*x[4, 6]*x[5, 8]*x[6, 7]), x[1, 2]*x[1, 3]*x[1, 4]*
   x[2, 3]}, {1/(x[1, 6]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[4, 5]*
    x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 4]*x[2, 3]}, 
 {1/(x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*
    x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]), x[1, 4]*x[2, 3]*x[3, 4]}, 
 {1/(x[1, 6]*x[1, 8]*x[2, 5]*x[2, 8]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 7]*x[5, 7]*
    x[5, 8]*x[6, 7]*x[6, 8]), x[1, 3]*x[2, 4]}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 8]*x[4, 5]*
    x[4, 8]*x[5, 6]*x[5, 7]*x[6, 7]), x[1, 2]*x[1, 4]*x[2, 3]}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 8]*x[3, 8]*x[4, 6]*x[4, 7]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]), x[1, 2]*x[1, 4]}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 7]*x[3, 8]*x[4, 5]*
    x[4, 6]*x[5, 6]*x[5, 8]*x[6, 7]), x[1, 2]*x[1, 4]*x[2, 3]}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 8]*
    x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]), x[1, 2]*x[1, 3]*x[2, 3]}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 8]*
    x[4, 8]*x[5, 6]*x[5, 7]*x[6, 7]), x[1, 2]*x[1, 3]*x[2, 3]}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 8]*
    x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]), x[1, 2]*x[1, 3]*x[2, 3]}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 7]*
    x[3, 8]*x[4, 5]*x[4, 8]*x[5, 6]*x[5, 7]), x[1, 2]*x[1, 3]*x[1, 4]*
   x[2, 3]}, {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*
    x[3, 5]*x[3, 7]*x[3, 8]*x[4, 6]*x[4, 8]*x[5, 6]*x[5, 7]), 
  x[1, 2]*x[1, 3]*x[1, 4]*x[2, 3]}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 8]*x[4, 5]*
    x[4, 8]*x[5, 6]*x[5, 7]*x[6, 7]), x[1, 2]*x[1, 4]*x[2, 3]}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 8]*
    x[4, 5]*x[4, 6]*x[4, 8]*x[5, 6]*x[5, 7]), x[1, 3]*x[1, 4]*x[2, 3]*
   x[2, 4]}, {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 8]*x[6, 7]), 
  x[1, 2]*x[1, 3]*x[2, 4]*x[3, 4]}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 6]*
    x[3, 7]*x[3, 8]*x[4, 5]*x[4, 7]*x[4, 8]*x[5, 6]), 
  x[1, 2]*x[1, 3]*x[1, 4]*x[2, 3]*x[2, 4]}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[3, 8]*x[4, 6]*x[4, 7]*x[5, 8]*x[6, 7]), x[1, 2]*x[1, 3]*x[1, 4]*
   x[2, 3]}, {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 6]*
    x[3, 8]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]), 
  x[1, 2]*x[1, 3]*x[1, 4]}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[4, 8]), 
  x[1, 2]*x[1, 3]*x[1, 4]*x[2, 3]*x[2, 4]*x[3, 4]}, 
 {x[1, 5]/(x[1, 7]*x[1, 8]*x[2, 6]*x[3, 5]*x[4, 5]*x[5, 6]*x[5, 7]*x[5, 8]*
    x[6, 7]*x[6, 8]*x[7, 8]), 1}, 
 {x[3, 7]/(x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[4, 7]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 2]}, 
 {x[1, 6]/(x[1, 7]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*
    x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[2, 4]*x[3, 4]}, 
 {x[2, 5]/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[4, 5]*
    x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 3]*x[1, 4]}, 
 {x[1, 5]/(x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[4, 5]*
    x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[2, 3]*x[2, 4]}, 
 {x[1, 5]/(x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 8]*x[4, 5]*
    x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[2, 3]*x[2, 4]}, 
 {x[4, 5]/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 8]*x[4, 6]*
    x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[1, 2]*x[1, 3]}, 
 {x[4, 6]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 6]*x[3, 8]*x[4, 5]*
    x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[1, 2]*x[1, 3]}, 
 {x[1, 5]/(x[1, 6]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[4, 5]*
    x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[2, 3]*x[2, 4]}, 
 {x[1, 5]/(x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[4, 5]*
    x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[2, 3]*x[2, 4]}, 
 {x[2, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 8]*x[4, 5]*
    x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[1, 3]*x[1, 4]}, 
 {x[2, 6]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 8]*x[3, 6]*x[3, 8]*x[4, 6]*
    x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[1, 3]*x[1, 4]}, 
 {x[1, 7]/(x[1, 6]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 7]*x[4, 5]*
    x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[2, 3]*x[2, 4]}, 
 {x[3, 5]/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 8]*
    x[4, 5]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]), 
  x[1, 2]*x[1, 4]*x[2, 4]}, 
 {x[1, 5]/(x[1, 7]*x[1, 8]*x[2, 5]*x[2, 8]*x[3, 7]*x[4, 5]*x[4, 6]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[2, 4]}, 
 {x[1, 5]/(x[1, 7]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[4, 5]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[2, 3]}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 8]*
    x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]), x[1, 2]^2*x[1, 3]}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 8]*x[3, 8]*x[4, 5]*x[4, 6]*
    x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[1, 4]*x[2, 4]}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 8]*
    x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[1, 2]*x[2, 3]}, 
 {x[5, 6]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[4, 5]*
    x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), x[1, 2]*x[1, 3]}, 
 {x[2, 5]/(x[1, 7]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[4, 5]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 3]}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 8]*
    x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]), x[1, 2]^2*x[1, 3]}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 7]*x[3, 8]*
    x[4, 5]*x[5, 6]*x[5, 8]*x[6, 7]), x[1, 2]^2*x[1, 3]}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 8]*
    x[4, 5]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[1, 2]*x[2, 3]}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 8]*x[4, 6]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]), x[1, 2]^2}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 7]*x[4, 5]*x[5, 7]*
    x[5, 8]*x[6, 7]*x[6, 8]), x[1, 2]^2}, 
 {x[1, 6]/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 8]*
    x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[1, 2]*x[2, 3]}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*
    x[4, 5]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 2]*x[2, 3]}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 8]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]), x[1, 4]^2}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 8]*x[4, 5]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]), x[1, 2]^2}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 8]*
    x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]), x[1, 2]*x[1, 3]^2}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 8]*x[3, 7]*x[4, 5]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 2]}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*x[4, 5]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 2]}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 8]*
    x[4, 5]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[1, 2]*x[2, 3]}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 8]*x[4, 5]*x[4, 8]*x[5, 6]*x[5, 7]*x[6, 7]), 
  x[1, 2]*x[2, 3]*x[2, 4]}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 8]*x[4, 5]*
    x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[1, 2]*x[3, 4]}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 7]*
    x[3, 8]*x[4, 5]*x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]), 
  x[1, 2]*x[2, 3]*x[3, 4]}, 
 {x[1, 6]/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[3, 8]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]), 
  x[1, 2]*x[2, 3]*x[3, 4]}, 
 {x[1, 5]/(x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[4, 5]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[2, 3]}, 
 {x[1, 5]/(x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*
    x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[2, 3]*x[3, 4]}, 
 {x[1, 6]/(x[1, 7]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 6]*x[3, 7]*x[4, 5]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[2, 3]}, 
 {x[1, 5]/(x[1, 6]*x[1, 8]*x[2, 5]*x[2, 8]*x[3, 5]*x[3, 7]*x[4, 7]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[2, 3]}, 
 {x[1, 5]/(x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 8]*x[4, 6]*
    x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[2, 3]*x[2, 4]}, 
 {x[1, 5]/(x[1, 7]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 8]*x[4, 5]*x[4, 6]*
    x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[2, 4]*x[3, 4]}, 
 {x[3, 5]/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 8]*x[4, 5]*
    x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[1, 2]*x[1, 4]}, 
 {x[1, 7]/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 7]*x[4, 7]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 2]}, 
 {x[3, 5]/(x[1, 5]*x[1, 8]*x[2, 5]*x[2, 8]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 2]}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 8]*
    x[4, 8]*x[5, 6]*x[5, 7]*x[6, 7]), x[1, 2]^2*x[1, 3]}, 
 {x[4, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 8]*x[3, 5]*x[3, 8]*x[4, 6]*
    x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[1, 2]*x[1, 3]}, 
 {x[5, 6]/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 7]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), x[1, 3]*x[1, 4]}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 8]*x[4, 5]*
    x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[1, 2]*x[2, 4]}, 
 {x[1, 6]/(x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 8]*x[4, 5]*
    x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[2, 3]*x[2, 4]}, 
 {x[5, 6]/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[4, 5]*
    x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), x[1, 2]*x[1, 3]}, 
 {x[5, 7]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 7]*
    x[4, 5]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]*x[1, 3]*x[1, 4]}, 
 {x[5, 6]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*
    x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]*x[1, 3]*x[1, 4]}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 8]*x[3, 5]*x[3, 8]*x[4, 6]*
    x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[1, 3]*x[2, 4]}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 8]*x[3, 5]*x[3, 7]*x[4, 5]*
    x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 3]*x[2, 4]}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[3, 8]*x[4, 5]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]), 
  x[1, 3]*x[2, 3]*x[2, 4]}, 
 {x[5, 6]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*
    x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]*x[1, 3]*x[2, 4]}, 
 {x[5, 6]/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*
    x[4, 5]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 3]*x[1, 4]*x[2, 3]}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 6]*
    x[3, 7]*x[3, 8]*x[4, 5]*x[5, 8]*x[6, 7]), x[1, 2]^2*x[1, 3]*x[2, 3]}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[3, 7]*x[3, 8]*x[4, 7]*x[4, 8]*x[5, 6]), 
  x[1, 2]*x[1, 3]*x[1, 4]*x[2, 3]^2}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[3, 8]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]), 
  x[1, 3]*x[2, 3]*x[2, 4]}, 
 {x[1, 6]/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 6]*x[3, 8]*x[4, 6]*
    x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[1, 3]*x[2, 4]}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 7]*
    x[3, 8]*x[4, 5]*x[4, 6]*x[5, 6]*x[5, 8]*x[6, 7]), 
  x[1, 3]*x[2, 3]*x[2, 4]}, 
 {x[1, 7]/(x[1, 6]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 7]*x[4, 7]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[2, 3]}, 
 {x[1, 6]/(x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 6]*x[3, 8]*x[4, 6]*
    x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[2, 3]*x[2, 4]}, 
 {x[5, 6]/(x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), x[1, 4]*x[2, 3]}, 
 {x[5, 6]/(x[1, 6]*x[1, 8]*x[2, 5]*x[2, 7]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), x[1, 2]*x[3, 4]}, 
 {x[5, 7]/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*
    x[4, 5]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 3]*x[1, 4]*x[2, 3]}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 7]*x[3, 8]*
    x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]), x[1, 2]^2*x[1, 3]}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 8]*x[4, 6]*x[4, 7]*x[5, 8]*x[6, 7]), x[1, 2]^2*x[1, 4]*x[2, 3]}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 7]*
    x[3, 8]*x[4, 5]*x[4, 6]*x[5, 8]*x[6, 7]), x[1, 2]^2*x[1, 4]*x[2, 3]}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 7]*
    x[3, 8]*x[4, 5]*x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]), 
  x[1, 2]*x[2, 3]*x[2, 4]}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 8]*x[4, 5]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]), 
  x[1, 2]*x[2, 3]*x[2, 4]}, 
 {x[6, 7]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 6]*
    x[3, 7]*x[3, 8]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]), 
  x[1, 2]*x[1, 3]*x[1, 4]*x[2, 3]}, 
 {x[5, 7]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 7]*
    x[4, 5]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]*x[1, 4]*x[2, 3]}, 
 {x[5, 7]/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 7]*
    x[4, 5]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]*x[1, 4]*x[2, 3]}, 
 {x[5, 6]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]), 
  x[1, 2]*x[1, 3]*x[1, 4]*x[2, 3]}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 7]*
    x[3, 8]*x[4, 6]*x[4, 8]*x[5, 6]*x[5, 7]), x[1, 2]^2*x[1, 4]*x[2, 3]}, 
 {x[1, 5]/(x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 8]*
    x[4, 5]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]), 
  x[2, 3]*x[2, 4]*x[3, 4]}, 
 {x[2, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 8]*
    x[4, 5]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]), 
  x[1, 3]*x[1, 4]*x[3, 4]}, 
 {x[1, 5]/(x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 8]*
    x[4, 5]*x[4, 6]*x[4, 8]*x[5, 6]*x[5, 7]*x[6, 7]), 
  x[2, 3]*x[2, 4]*x[3, 4]}, 
 {x[3, 6]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 8]*
    x[4, 5]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]), 
  x[1, 2]*x[1, 4]*x[2, 4]}, 
 {x[5, 7]/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[3, 7]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]*x[1, 3]*x[2, 3]}, 
 {x[5, 6]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[3, 7]*x[4, 5]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]*x[1, 3]*x[2, 3]}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[3, 8]*x[4, 5]*x[4, 8]*x[5, 6]*x[5, 7]*x[6, 7]), 
  x[1, 3]*x[2, 3]*x[2, 4]}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 8]*x[5, 6]*x[5, 7]), 
  x[1, 2]*x[2, 3]*x[2, 4]*x[3, 4]}, 
 {x[5, 6]/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 6]*x[3, 7]*
    x[4, 5]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]*x[1, 4]*x[2, 3]}, 
 {x[5, 6]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[3, 8]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]), 
  x[1, 2]*x[1, 3]*x[1, 4]*x[2, 3]}, 
 {x[5, 6]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 6]*
    x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]), 
  x[1, 2]*x[1, 3]*x[1, 4]*x[2, 4]}, 
 {x[5, 6]/(x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*
    x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 3]*x[2, 3]*x[2, 4]}, 
 {x[5, 7]/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[3, 7]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 3]*x[1, 4]*x[2, 3]*x[2, 4]}, 
 {x[5, 6]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]), 
  x[1, 2]*x[1, 3]*x[2, 4]*x[3, 4]}, 
 {x[6, 7]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 7]*
    x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]), 
  x[1, 3]*x[1, 4]*x[2, 3]*x[2, 4]}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[4, 5]*x[5, 7]*
    x[5, 8]*x[6, 7]*x[6, 8]), x[1, 2]^2}, 
 {1/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 6]*x[4, 5]*x[5, 7]*
    x[5, 8]*x[6, 7]*x[6, 8]), x[1, 2]^2}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 6]*
    x[3, 7]*x[3, 8]*x[4, 8]*x[5, 6]*x[5, 7]), x[1, 2]^2*x[1, 3]*x[2, 3]}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[4, 5]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 2]*x[2, 3]}, 
 {x[5, 6]/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[3, 7]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]*x[1, 3]*x[2, 3]}, 
 {x[5, 6]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]*x[1, 4]*x[2, 3]}, 
 {x[5, 7]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[3, 7]*x[4, 5]*x[4, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]*x[1, 3]*x[1, 4]*x[2, 3]}, 
 {x[5, 6]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]*x[1, 3]*x[1, 4]}, 
 {x[5, 6]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*
    x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 8]*x[5, 7]*x[6, 7]), 
  x[1, 2]*x[1, 3]*x[1, 4]*x[2, 3]*x[2, 4]}, 
 {x[5, 6]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*
    x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 8]*x[6, 7]), 
  x[1, 2]*x[1, 3]*x[1, 4]*x[2, 3]*x[2, 4]}, 
 {x[1, 5]^2/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[3, 5]*x[4, 5]*x[5, 6]*x[5, 7]*
    x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 1}, 
 {x[1, 5]^2/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 8]*x[3, 5]*x[3, 7]*x[4, 5]*
    x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[2, 3]}, 
 {x[1, 5]^2/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 8]*x[3, 5]*x[3, 8]*x[4, 5]*
    x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[2, 4]*x[3, 4]}, 
 {x[1, 5]^2/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 8]*
    x[4, 5]*x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[2, 3]*x[2, 4]}, 
 {x[1, 5]^2/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]), 
  x[2, 3]*x[2, 4]*x[3, 4]}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 8]*
    x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]), x[1, 2]^3}, 
 {1/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 8]*
    x[4, 8]*x[5, 6]*x[5, 7]*x[6, 7]), x[1, 2]^3}, 
 {x[5, 6]^2/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*
    x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  x[1, 2]*x[1, 3]*x[1, 4]}, 
 {x[5, 6]^2/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*
    x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  x[1, 2]*x[1, 4]*x[2, 3]}, 
 {x[5, 6]^2/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]*x[1, 3]*x[1, 4]*x[2, 3]}, 
 {x[5, 6]^2/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[3, 7]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 3]*x[1, 4]*x[2, 3]*x[2, 4]}, 
 {(x[1, 6]*x[2, 5])/(x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[4, 5]*
    x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[3, 4]}, 
 {(x[1, 7]*x[2, 5])/(x[1, 6]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 7]*x[4, 5]*
    x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[3, 4]}, 
 {(x[1, 6]*x[2, 5])/(x[1, 5]*x[1, 8]*x[2, 6]*x[2, 7]*x[3, 6]*x[4, 5]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 1}, 
 {(x[1, 6]*x[3, 5])/(x[1, 5]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 6]*x[3, 7]*x[4, 5]*
    x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[2, 4]}, 
 {x[4, 5]/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 8]*x[4, 6]*
    x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[1, 2]^2}, 
 {(x[1, 7]*x[2, 5])/(x[1, 5]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 7]*
    x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[2, 3]}, 
 {(x[1, 6]*x[2, 5])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[3, 8]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), 
  x[1, 3]*x[3, 4]}, {(x[1, 8]*x[2, 7])/(x[1, 6]*x[1, 7]*x[2, 5]*x[2, 8]*
    x[3, 7]*x[3, 8]*x[4, 7]*x[4, 8]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[3, 4]}, {(x[1, 7]*x[3, 5])/(x[1, 5]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 6]*
    x[3, 7]*x[4, 5]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[2, 4]}, {x[2, 5]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[3, 8]*x[4, 5]*x[4, 8]*x[5, 6]*x[5, 7]*x[6, 7]), 
  x[1, 3]^2*x[1, 4]}, {(x[1, 5]*x[2, 6])/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*
    x[2, 8]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*
    x[6, 7]), x[1, 4]*x[3, 4]}, 
 {(x[2, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*x[2, 6]*x[3, 6]*x[3, 7]*
    x[4, 5]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  x[1, 3]*x[1, 4]}, {(x[2, 6]*x[3, 5])/(x[1, 7]*x[1, 8]*x[2, 5]*x[2, 8]*
    x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 4]}, {x[2, 5]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[3, 8]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]), 
  x[1, 3]^2*x[1, 4]}, {(x[1, 5]*x[3, 7])/(x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*
    x[3, 5]*x[3, 6]*x[4, 5]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[2, 4]}, {x[3, 6]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 8]*x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[1, 2]^2}, 
 {x[2, 5]/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*
    x[4, 5]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 3]^2}, 
 {x[1, 6]/(x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[3, 8]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]), x[2, 3]^2*x[2, 4]}, 
 {x[3, 6]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 8]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]), x[1, 2]^2*x[1, 4]}, 
 {(x[1, 5]*x[2, 6])/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[3, 8]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), 
  x[1, 3]*x[3, 4]}, {(x[1, 6]*x[3, 5])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*
    x[2, 7]*x[2, 8]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]*
    x[6, 7]), x[1, 2]*x[2, 4]}, 
 {(x[1, 8]*x[5, 7])/(x[1, 6]*x[1, 7]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 7]*
    x[3, 8]*x[4, 5]*x[4, 7]*x[4, 8]*x[5, 6]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[2, 3]*x[2, 4]*x[3, 4]}, 
 {x[1, 5]/(x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 8]*x[4, 5]*x[4, 6]*
    x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[2, 4]^2}, 
 {x[3, 5]/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 8]*
    x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[1, 2]^2}, 
 {(x[1, 7]*x[2, 5])/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 7]*
    x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 3]}, 
 {(x[1, 6]*x[2, 5])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 6]*x[3, 7]*
    x[4, 5]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 3]}, 
 {(x[1, 6]*x[2, 5])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 6]*
    x[4, 5]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 2]}, 
 {x[5, 6]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 6]*
    x[3, 7]*x[4, 5]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 2]^2*x[1, 3]}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 6]*
    x[3, 7]*x[3, 8]*x[4, 5]*x[5, 6]*x[5, 7]*x[5, 8]), x[1, 2]*x[2, 3]^2}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 7]*x[3, 8]*x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]), x[1, 2]*x[2, 3]^2}, 
 {x[5, 7]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 7]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 2]^2*x[1, 3]}, 
 {x[5, 6]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[4, 5]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 2]^2*x[1, 3]}, 
 {x[5, 6]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 7]*
    x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 2]^2*x[1, 4]}, 
 {(x[1, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 7]*
    x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  x[1, 2]*x[2, 4]}, {x[1, 5]/(x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[3, 8]*x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[2, 3]^2}, 
 {(x[1, 6]*x[2, 5])/(x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[4, 5]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[2, 3]}, 
 {(x[1, 6]*x[2, 5])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[3, 8]*x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), 
  x[1, 3]*x[2, 3]}, {x[2, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[3, 8]*x[4, 5]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[1, 3]^2}, 
 {x[5, 6]/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 6]*x[4, 5]*
    x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), x[1, 2]^2}, 
 {(x[1, 6]*x[2, 5])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 7]*x[4, 5]*
    x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 4]}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 7]*x[3, 8]*x[4, 5]*x[5, 6]*x[5, 8]*x[6, 7]), x[1, 2]*x[2, 3]^2}, 
 {(x[1, 6]*x[2, 5])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 6]*x[3, 8]*
    x[4, 5]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), 
  x[1, 4]*x[3, 4]}, {(x[1, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*
    x[2, 6]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 7]*x[5, 7]*x[5, 8]*
    x[6, 7]*x[6, 8]), x[1, 2]*x[2, 3]*x[2, 4]}, 
 {(x[1, 6]*x[2, 5])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]*x[3, 4]}, {(x[1, 6]*x[2, 5])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*
    x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 6]*
    x[5, 8]*x[6, 7]), x[1, 4]*x[2, 3]*x[3, 4]}, 
 {(x[1, 5]*x[3, 6])/(x[1, 6]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[4, 5]*
    x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[2, 4]}, 
 {(x[2, 7]*x[5, 6])/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 7]*
    x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  x[1, 3]*x[1, 4]}, {(x[2, 7]*x[5, 6])/(x[1, 6]*x[1, 8]*x[2, 5]*x[2, 6]*
    x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*
    x[7, 8]), x[1, 3]*x[3, 4]}, 
 {(x[1, 7]*x[2, 5])/(x[1, 5]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 7]*x[4, 5]*
    x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[3, 4]}, 
 {(x[1, 6]*x[2, 5])/(x[1, 7]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[4, 5]*
    x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[3, 4]}, 
 {(x[1, 5]*x[2, 6])/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 8]*x[3, 6]*x[3, 7]*
    x[4, 5]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 3]}, 
 {x[3, 5]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 6]*
    x[3, 8]*x[4, 5]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]), x[1, 2]^2*x[1, 4]}, 
 {x[3, 5]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 7]*
    x[3, 8]*x[4, 5]*x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]), x[1, 2]^2*x[1, 4]}, 
 {(x[1, 5]*x[4, 6])/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 6]*
    x[3, 8]*x[4, 5]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), 
  x[1, 2]*x[2, 3]}, {(x[1, 6]*x[5, 7])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 5]*
    x[2, 6]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 7]*x[5, 6]*x[5, 8]*
    x[6, 7]*x[6, 8]), x[1, 2]*x[2, 3]*x[2, 4]}, 
 {(x[1, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 6]*
    x[3, 7]*x[4, 5]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  x[1, 2]*x[2, 3]}, {(x[1, 7]*x[5, 6])/(x[1, 6]*x[1, 8]*x[2, 5]*x[2, 6]*
    x[2, 7]*x[3, 5]*x[3, 7]*x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*
    x[7, 8]), x[2, 3]*x[2, 4]}, 
 {(x[2, 7]*x[5, 6])/(x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 7]*
    x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  x[1, 3]*x[3, 4]}, {(x[1, 6]*x[2, 5])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*
    x[2, 7]*x[2, 8]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]*
    x[6, 7]), x[1, 2]*x[3, 4]}, 
 {(x[1, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[3, 7]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 4]*x[2, 3]*x[3, 4]}, 
 {(x[1, 8]*x[5, 7])/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 7]*x[3, 8]*x[4, 7]*x[4, 8]*x[5, 6]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 3]*x[2, 3]*x[2, 4]}, 
 {(x[1, 6]*x[5, 7])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 3]*x[2, 3]*x[2, 4]}, 
 {(x[1, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[3, 7]*x[4, 5]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 3]*x[2, 3]*x[2, 4]}, 
 {(x[1, 6]*x[5, 7])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[3, 7]*x[4, 5]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]*x[2, 3]*x[3, 4]}, 
 {(x[5, 8]*x[6, 7])/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*
    x[3, 5]*x[3, 6]*x[3, 8]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[6, 8]*x[7, 8]), 
  x[1, 2]*x[1, 3]*x[1, 4]*x[2, 3]}, 
 {x[1, 6]/(x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 8]*
    x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[2, 3]^2}, 
 {x[1, 5]/(x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*
    x[4, 5]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[2, 3]^2}, 
 {(x[1, 7]*x[2, 6])/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 7]*
    x[3, 8]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), 
  x[1, 3]*x[3, 4]}, {(x[1, 7]*x[2, 5])/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 7]*
    x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*
    x[6, 8]), x[1, 3]*x[3, 4]}, 
 {(x[1, 7]*x[2, 5])/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 7]*x[4, 5]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 4]*x[2, 3]}, {(x[1, 6]*x[5, 7])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 7]*
    x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 8]*
    x[6, 7]*x[6, 8]), x[1, 4]*x[2, 3]*x[3, 4]}, 
 {x[2, 5]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[3, 8]*x[4, 5]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]), x[1, 3]^2*x[1, 4]}, 
 {x[1, 5]/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 8]*x[5, 6]*x[5, 7]), 
  x[1, 3]*x[2, 3]^2*x[2, 4]}, 
 {(x[1, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 7]*
    x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  x[1, 4]*x[2, 3]}, {x[5, 6]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*
    x[2, 7]*x[2, 8]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]), 
  x[1, 2]^2*x[1, 4]*x[2, 3]}, 
 {(x[1, 6]*x[4, 5])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 6]*
    x[3, 8]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), 
  x[1, 2]*x[2, 3]}, {x[5, 7]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*
    x[2, 7]*x[2, 8]*x[3, 5]*x[3, 7]*x[4, 5]*x[4, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]^2*x[1, 4]*x[2, 3]}, 
 {(x[1, 6]*x[5, 7])/(x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[3, 7]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[2, 3]*x[2, 4]*x[3, 4]}, 
 {(x[1, 5]*x[3, 6])/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 8]*x[4, 5]*x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), 
  x[1, 2]*x[2, 4]}, {(x[1, 6]*x[2, 5])/(x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*
    x[2, 8]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]*
    x[6, 7]), x[2, 3]*x[3, 4]}, 
 {(x[1, 6]*x[2, 5])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[3, 7]*x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 3]*x[3, 4]}, {x[3, 5]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*
    x[2, 7]*x[2, 8]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 8]*x[5, 6]*x[5, 7]), 
  x[1, 2]^2*x[1, 4]*x[2, 4]}, 
 {(x[1, 8]*x[5, 7])/(x[1, 5]*x[1, 7]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 7]*
    x[3, 8]*x[4, 5]*x[4, 7]*x[4, 8]*x[5, 6]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[2, 3]*x[2, 4]*x[3, 4]}, 
 {(x[3, 7]*x[5, 6])/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]*x[1, 4]*x[2, 4]}, 
 {(x[1, 7]*x[5, 6])/(x[1, 6]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[3, 7]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[2, 3]*x[2, 4]*x[3, 4]}, 
 {x[5, 6]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*
    x[3, 5]*x[3, 6]*x[3, 8]*x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]), 
  x[1, 2]^2*x[1, 3]*x[2, 3]}, 
 {(x[1, 6]*x[2, 5])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 8]*x[5, 6]*x[5, 7]*x[6, 7]), 
  x[1, 4]*x[2, 3]*x[3, 4]}, 
 {(x[5, 8]*x[6, 7])/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*
    x[3, 5]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[5, 6]*x[5, 7]*x[6, 8]*x[7, 8]), 
  x[1, 2]*x[1, 3]*x[1, 4]*x[2, 3]}, 
 {(x[1, 5]*x[6, 7])/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*
    x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]), 
  x[1, 2]*x[2, 3]*x[2, 4]*x[3, 4]}, 
 {(x[1, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*
    x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]), 
  x[1, 2]*x[2, 3]*x[2, 4]*x[3, 4]}, 
 {(x[5, 8]*x[6, 7])/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[6, 8]*x[7, 8]), 
  x[1, 3]*x[1, 4]*x[2, 3]*x[2, 4]}, 
 {(x[5, 8]*x[6, 7])/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*
    x[2, 8]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 7]*x[4, 8]*x[5, 6]*x[5, 7]*
    x[6, 8]), x[1, 2]*x[1, 3]*x[1, 4]*x[2, 3]*x[2, 4]}, 
 {(x[1, 7]*x[2, 5])/(x[1, 5]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[3, 7]*x[4, 5]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[2, 3]*x[3, 4]}, {(x[1, 6]*x[2, 5])/(x[1, 5]*x[1, 8]*x[2, 6]*x[2, 8]*
    x[3, 6]*x[3, 7]*x[4, 5]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[3, 4]}, {x[2, 5]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[5, 6]*x[5, 8]*x[6, 7]), 
  x[1, 3]^2*x[1, 4]}, {(x[3, 6]*x[5, 7])/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*
    x[2, 7]*x[2, 8]*x[3, 5]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 8]*
    x[6, 7]*x[6, 8]), x[1, 2]*x[1, 4]*x[2, 4]}, 
 {(x[1, 6]*x[2, 5])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[5, 6]*x[5, 8]*x[6, 7]), 
  x[1, 3]*x[2, 3]*x[3, 4]}, 
 {(x[1, 6]*x[5, 7])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*
    x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]*x[2, 3]*x[2, 4]*x[3, 4]}, 
 {x[5, 6]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*
    x[3, 5]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[5, 8]*x[6, 7]), 
  x[1, 2]*x[1, 3]*x[1, 4]*x[2, 3]^2}, 
 {(x[5, 8]*x[6, 7])/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*
    x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[4, 8]*
    x[5, 7]*x[6, 8]), x[1, 2]*x[1, 3]*x[1, 4]*x[2, 3]*x[2, 4]*x[3, 4]}, 
 {(x[1, 7]*x[2, 5]^2)/(x[1, 5]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 7]*x[4, 5]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[3, 4]}, {x[1, 5]^2/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*
    x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), 
  x[2, 3]^2}, {(x[1, 5]^2*x[2, 6])/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 8]*
    x[3, 5]*x[3, 7]*x[4, 5]*x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[3, 4]}, {x[1, 5]^2/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*
    x[2, 8]*x[3, 5]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]), 
  x[2, 3]^2*x[2, 4]}, {(x[1, 6]*x[2, 5]^2)/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*
    x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*x[5, 6]*x[5, 7]*
    x[5, 8]*x[6, 7]), x[1, 3]*x[3, 4]}, 
 {(x[1, 6]^2*x[5, 7])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*
    x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]*
    x[6, 8]), x[2, 3]*x[2, 4]*x[3, 4]}, 
 {(x[1, 6]*x[2, 5]^2)/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*
    x[3, 5]*x[3, 6]*x[4, 5]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 3]}, {x[5, 6]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*
    x[2, 8]*x[3, 6]*x[4, 5]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 2]^3}, 
 {x[3, 5]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*
    x[3, 7]*x[3, 8]*x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]), x[1, 2]^3}, 
 {(x[1, 7]^2*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*
    x[3, 6]*x[3, 7]*x[4, 5]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  x[2, 3]*x[2, 4]}, {(x[1, 7]*x[5, 6]^2)/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*
    x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*
    x[6, 7]*x[6, 8]*x[7, 8]), x[1, 3]*x[2, 3]*x[2, 4]}, 
 {x[3, 5]/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*
    x[3, 7]*x[3, 8]*x[4, 5]*x[5, 6]*x[5, 8]*x[6, 7]), x[1, 2]^3}, 
 {x[5, 6]^2/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*
    x[3, 5]*x[3, 6]*x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]^2*x[1, 4]*x[2, 3]}, 
 {(x[2, 7]*x[5, 6]^2)/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*x[2, 6]*x[3, 5]*
    x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*
    x[7, 8]), x[1, 3]*x[1, 4]*x[3, 4]}, 
 {(x[5, 8]^2*x[6, 7])/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*
    x[2, 7]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 8]*x[5, 6]*
    x[5, 7]*x[6, 8]*x[7, 8]), x[1, 2]*x[1, 3]*x[1, 4]*x[2, 3]*x[2, 4]}, 
 {(x[1, 7]*x[5, 6]^2)/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*
    x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*
    x[6, 7]*x[6, 8]), x[1, 2]*x[2, 3]*x[2, 4]*x[3, 4]}, 
 {(x[1, 6]^2*x[2, 5]^2)/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*
    x[3, 5]*x[3, 6]*x[4, 5]*x[4, 6]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[3, 4]}, {x[1, 5]^2/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*
    x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[5, 6]*x[5, 7]*x[5, 8]), 
  x[2, 3]^3}, {(x[1, 7]^2*x[5, 6]^2)/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*x[2, 6]*
    x[2, 7]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*
    x[6, 7]*x[6, 8]*x[7, 8]), x[2, 3]*x[2, 4]*x[3, 4]}, 
 {(x[1, 8]*x[2, 7]*x[3, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 8]*x[3, 7]*x[3, 8]*
    x[4, 5]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 1}, 
 {(x[1, 7]*x[2, 6]*x[3, 5])/(x[1, 6]*x[1, 8]*x[2, 5]*x[2, 7]*x[3, 6]*x[3, 7]*
    x[4, 5]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 1}, 
 {(x[1, 7]*x[2, 6])/(x[1, 6]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 7]*x[3, 8]*
    x[4, 5]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[3, 4]^2}, 
 {(x[1, 7]*x[2, 5])/(x[1, 5]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*
    x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[3, 4]^2}, 
 {(x[1, 7]*x[3, 6]*x[4, 5])/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]}, {(x[1, 6]*x[3, 7]*x[4, 5])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 7]*
    x[2, 8]*x[3, 5]*x[3, 6]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*
    x[6, 8]), x[1, 2]}, {(x[1, 6]*x[4, 5])/(x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*
    x[2, 8]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*
    x[6, 7]), x[2, 3]^2}, 
 {(x[1, 7]*x[3, 5])/(x[1, 5]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 7]*
    x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[2, 4]^2}, 
 {(x[1, 5]*x[3, 7])/(x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[2, 4]^2}, 
 {(x[2, 6]*x[4, 5])/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[3, 8]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[1, 3]^2}, 
 {(x[1, 6]*x[2, 5])/(x[1, 7]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 8]*
    x[4, 5]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[3, 4]^2}, 
 {(x[1, 6]*x[2, 5])/(x[1, 5]*x[1, 8]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*
    x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[3, 4]^2}, 
 {(x[1, 7]*x[4, 6])/(x[1, 6]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 7]*
    x[3, 8]*x[4, 5]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[2, 3]^2}, 
 {(x[1, 6]*x[2, 5]*x[3, 7])/(x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[4, 5]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[2, 4]}, {(x[1, 7]*x[2, 5]*x[3, 6])/(x[1, 6]*x[1, 8]*x[2, 6]*x[2, 7]*
    x[2, 8]*x[3, 5]*x[3, 7]*x[4, 5]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*
    x[6, 8]), x[2, 4]}, {(x[1, 7]*x[2, 6]*x[3, 5])/
   (x[1, 5]*x[1, 6]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*
    x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[1, 4]*x[3, 4]}, 
 {(x[1, 7]*x[2, 6]*x[4, 5])/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*
    x[3, 6]*x[3, 7]*x[3, 8]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), 
  x[1, 3]*x[2, 3]}, {(x[1, 7]*x[2, 5]*x[4, 6])/(x[1, 5]*x[1, 6]*x[1, 8]*
    x[2, 6]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 7]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]), x[1, 3]*x[2, 3]}, 
 {(x[3, 6]*x[5, 7])/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 7]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]*x[1, 4]^2}, {(x[3, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*
    x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*
    x[6, 7]*x[6, 8]), x[1, 2]*x[1, 4]^2}, 
 {(x[1, 7]*x[5, 6])/(x[1, 6]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 5]*x[3, 6]*
    x[3, 7]*x[4, 5]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), x[2, 3]^2}, 
 {(x[1, 7]*x[5, 6])/(x[1, 6]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[3, 7]*x[4, 5]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[2, 3]^2*x[2, 4]}, {(x[4, 5]*x[6, 7])/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*
    x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 6]*x[4, 7]*
    x[5, 6]*x[5, 7]*x[5, 8]), x[1, 2]^2*x[1, 3]*x[2, 3]}, 
 {(x[4, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*
    x[2, 8]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]), 
  x[1, 2]^2*x[1, 3]*x[2, 3]}, 
 {(x[2, 7]*x[5, 6])/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*
    x[3, 7]*x[4, 5]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), x[1, 3]^2}, 
 {(x[2, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*
    x[3, 7]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), x[1, 3]^2}, 
 {(x[1, 7]*x[2, 6]*x[3, 5])/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*
    x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]}, {(x[1, 6]*x[5, 7])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*
    x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]*
    x[6, 8]), x[1, 2]*x[2, 3]^2}, 
 {(x[1, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*
    x[3, 5]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]*x[2, 3]^2}, {(x[2, 5]*x[4, 6])/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*
    x[2, 8]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*
    x[6, 7]), x[1, 3]^2}, 
 {(x[1, 6]*x[3, 5])/(x[1, 5]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 6]*x[3, 7]*
    x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[2, 4]^2}, 
 {(x[2, 6]*x[3, 5])/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 8]*x[3, 6]*x[3, 8]*
    x[4, 5]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), x[1, 4]^2}, 
 {(x[1, 8]*x[2, 7]*x[3, 5])/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 8]*x[3, 7]*
    x[3, 8]*x[4, 7]*x[4, 8]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 4]}, {(x[1, 7]*x[2, 6]*x[3, 5])/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 7]*
    x[2, 8]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*
    x[6, 8]), x[1, 4]}, {(x[1, 6]*x[3, 5])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 5]*
    x[2, 6]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 8]*x[5, 6]*
    x[5, 7]*x[6, 7]), x[1, 2]*x[2, 4]^2}, 
 {(x[1, 6]*x[2, 5]*x[3, 7])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*
    x[3, 5]*x[3, 6]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 4]*x[2, 4]}, {(x[1, 5]*x[3, 6])/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*
    x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 6]*
    x[5, 8]*x[6, 7]), x[1, 2]*x[2, 4]^2}, 
 {(x[1, 6]*x[3, 5])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*
    x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]), 
  x[1, 2]*x[2, 4]^2}, {(x[1, 8]*x[2, 7]*x[5, 6])/
   (x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 6]*x[3, 7]*x[3, 8]*
    x[4, 5]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), x[1, 3]*x[2, 3]}, 
 {(x[1, 7]*x[2, 6]*x[3, 5])/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*
    x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 4]*x[2, 4]}, {(x[1, 8]*x[2, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 7]*
    x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 7]*x[5, 7]*x[5, 8]*
    x[6, 7]*x[6, 8]*x[7, 8]), x[1, 3]*x[2, 3]}, 
 {(x[1, 7]*x[2, 6]*x[3, 5])/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*x[2, 7]*x[2, 8]*
    x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[4, 8]*x[5, 6]*x[5, 7]*
    x[6, 7]), x[1, 4]*x[2, 4]*x[3, 4]}, 
 {(x[1, 8]*x[2, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 8]*
    x[3, 6]*x[3, 8]*x[4, 5]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  x[1, 4]*x[2, 3]}, {(x[1, 8]*x[2, 7]*x[3, 5])/(x[1, 5]*x[1, 7]*x[2, 5]*
    x[2, 8]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 7]*x[4, 8]*x[5, 6]*x[5, 7]*x[5, 8]*
    x[6, 7]*x[6, 8]), x[3, 4]}, 
 {(x[1, 6]*x[5, 7])/(x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[3, 7]*x[4, 5]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[2, 3]^2*x[2, 4]}, {(x[1, 8]*x[2, 7]*x[5, 6])/
   (x[1, 5]*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 8]*x[4, 5]*
    x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), x[1, 3]*x[3, 4]}, 
 {(x[1, 8]*x[2, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 6]*
    x[3, 7]*x[3, 8]*x[4, 5]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  x[2, 3]*x[3, 4]}, {(x[1, 7]*x[2, 6]*x[3, 5])/(x[1, 6]*x[1, 8]*x[2, 5]*
    x[2, 7]*x[2, 8]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*
    x[6, 7]*x[6, 8]), x[2, 4]}, 
 {(x[1, 8]*x[2, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 7]*
    x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  x[2, 4]*x[3, 4]}, {(x[1, 8]*x[5, 7])/(x[1, 5]*x[1, 7]*x[2, 5]*x[2, 6]*
    x[2, 7]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 8]*x[4, 7]*x[4, 8]*x[5, 6]*x[5, 8]*
    x[6, 7]*x[6, 8]), x[2, 3]^2*x[2, 4]}, 
 {(x[3, 6]*x[5, 7])/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*
    x[3, 5]*x[3, 7]*x[4, 5]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]^2*x[1, 4]}, {(x[3, 6]*x[5, 7])/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*
    x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 8]*
    x[6, 7]*x[6, 8]), x[1, 2]^2*x[1, 4]}, 
 {(x[1, 8]*x[2, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[3, 8]*x[4, 5]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  x[1, 3]*x[3, 4]}, {(x[1, 8]*x[2, 6]*x[5, 7])/(x[1, 5]*x[1, 6]*x[1, 7]*
    x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 7]*x[4, 8]*
    x[5, 6]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 3]*x[2, 3]*x[3, 4]}, 
 {(x[1, 8]*x[2, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 8]*
    x[3, 5]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 7]*x[4, 8]*x[5, 7]*x[5, 8]*x[6, 7]*
    x[6, 8]), x[1, 3]*x[2, 3]*x[3, 4]}, 
 {(x[1, 8]*x[2, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 8]*
    x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  x[1, 2]*x[3, 4]}, {(x[1, 8]*x[5, 6])/(x[1, 5]*x[1, 6]*x[2, 5]*x[2, 6]*
    x[2, 8]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*
    x[7, 8]), x[2, 3]^2}, 
 {(x[3, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*
    x[3, 5]*x[3, 6]*x[4, 5]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]^2*x[1, 4]}, {(x[1, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*
    x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*
    x[4, 7]*x[4, 8]*x[5, 7]*x[6, 7]), x[1, 4]*x[2, 3]^2*x[2, 4]*x[3, 4]}, 
 {(x[1, 6]*x[2, 5]*x[3, 7])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*
    x[3, 5]*x[3, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]}, {(x[1, 7]*x[2, 6]*x[3, 5])/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*
    x[2, 7]*x[2, 8]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*
    x[5, 8]*x[6, 7]), x[1, 4]*x[2, 3]}, 
 {(x[1, 5]*x[6, 7])/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*
    x[3, 5]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]), 
  x[1, 3]*x[2, 3]^2*x[2, 4]}, 
 {(x[1, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*
    x[3, 5]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]), 
  x[1, 3]*x[2, 3]^2*x[2, 4]}, 
 {(x[3, 6]*x[5, 7])/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*
    x[2, 8]*x[3, 5]*x[3, 7]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]^2*x[1, 4]*x[2, 4]}, 
 {(x[1, 8]*x[2, 7]*x[5, 6])/(x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[3, 8]*x[4, 5]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  x[2, 3]*x[3, 4]}, {(x[1, 7]*x[5, 6])/(x[1, 6]*x[1, 8]*x[2, 5]*x[2, 6]*
    x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*
    x[5, 7]*x[5, 8]*x[6, 7]), x[2, 3]^2*x[2, 4]*x[3, 4]}, 
 {(x[1, 8]*x[2, 6]*x[5, 7])/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 7]*x[2, 8]*
    x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 7]*x[4, 8]*x[5, 6]*x[5, 8]*x[6, 7]*
    x[6, 8]), x[1, 4]*x[2, 3]*x[3, 4]}, 
 {(x[1, 8]*x[2, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 8]*
    x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 7]*x[4, 8]*x[5, 7]*x[5, 8]*x[6, 7]*
    x[6, 8]), x[1, 4]*x[2, 3]*x[3, 4]}, 
 {(x[5, 8]*x[6, 7])/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*
    x[2, 8]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[5, 6]*x[5, 7]*x[6, 8]*x[7, 8]), 
  x[1, 2]^2*x[1, 3]*x[2, 3]}, 
 {(x[5, 8]*x[6, 7])/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*
    x[2, 8]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[5, 6]*x[5, 7]*x[6, 8]*x[7, 8]), 
  x[1, 2]^2*x[1, 4]*x[2, 3]}, 
 {(x[5, 8]*x[6, 7])/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*
    x[2, 8]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[6, 8]*x[7, 8]), 
  x[1, 2]^2*x[1, 4]*x[2, 3]}, 
 {(x[5, 8]*x[6, 7])/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*
    x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 7]*x[4, 8]*x[5, 6]*x[5, 7]*
    x[6, 8]), x[1, 2]*x[1, 3]*x[1, 4]*x[2, 3]^2}, 
 {(x[5, 8]^2*x[6, 7]^2)/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*
    x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*
    x[4, 8]*x[5, 6]*x[5, 7]*x[6, 8]*x[7, 8]), x[1, 2]*x[1, 3]*x[1, 4]*x[2, 3]*
   x[2, 4]*x[3, 4]}, {(x[1, 5]^2*x[2, 7]*x[3, 6])/
   (x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 7]*x[4, 5]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 1}, 
 {(x[1, 5]^2*x[2, 6])/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), 
  x[3, 4]^2}, {(x[1, 6]*x[2, 5]^2*x[3, 7])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 6]*
    x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*
    x[6, 7]*x[6, 8]), x[1, 4]}, 
 {(x[1, 5]^2*x[4, 6])/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*
    x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]), 
  x[2, 3]^2}, {(x[1, 7]*x[2, 5]^2*x[3, 6])/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 6]*
    x[2, 7]*x[2, 8]*x[3, 5]*x[3, 7]*x[4, 5]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*
    x[6, 7]*x[6, 8]), x[1, 4]}, 
 {(x[1, 7]*x[2, 6]*x[3, 5]^2)/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*x[2, 7]*
    x[2, 8]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*
    x[5, 8]*x[6, 7]), x[1, 4]*x[2, 4]}, 
 {(x[1, 6]^2*x[5, 7])/(x[1, 5]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*
    x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]*
    x[6, 8]), x[2, 3]^2*x[2, 4]}, 
 {(x[1, 8]*x[2, 7]^2*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*
    x[2, 8]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*
    x[6, 8]*x[7, 8]), x[1, 3]*x[3, 4]}, 
 {(x[1, 7]^2*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*
    x[3, 5]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  x[2, 3]^2}, {(x[3, 5]*x[4, 6])/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*
    x[2, 6]*x[2, 7]*x[2, 8]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 7]*x[5, 6]*x[5, 8]*
    x[6, 7]), x[1, 2]^3}, 
 {(x[3, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*
    x[2, 8]*x[3, 5]*x[3, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]^3}, {(x[3, 6]*x[4, 5])/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*
    x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 8]*x[5, 6]*x[5, 7]*
    x[6, 7]), x[1, 2]^3}, 
 {(x[3, 6]*x[5, 7])/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*
    x[2, 8]*x[3, 5]*x[3, 7]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 2]^3}, {(x[2, 7]*x[5, 6]^2)/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*
    x[2, 6]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]*
    x[6, 8]*x[7, 8]), x[1, 3]^2*x[1, 4]}, 
 {(x[1, 8]*x[2, 7]^2*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*
    x[2, 8]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*
    x[6, 8]*x[7, 8]), x[1, 4]*x[3, 4]}, 
 {(x[1, 8]*x[2, 7]*x[5, 6]^2)/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*
    x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*
    x[6, 7]*x[6, 8]*x[7, 8]), x[1, 3]*x[2, 3]*x[3, 4]}, 
 {(x[5, 8]^2*x[6, 7])/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*
    x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 8]*x[5, 6]*
    x[5, 7]*x[6, 8]*x[7, 8]), x[1, 2]*x[1, 3]*x[1, 4]*x[2, 3]^2}, 
 {(x[1, 5]^2*x[6, 7])/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*
    x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 6]*
    x[5, 7]*x[5, 8]), x[2, 3]^2*x[2, 4]*x[3, 4]}, 
 {(x[3, 7]*x[5, 6]^2)/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*
    x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*
    x[6, 7]*x[6, 8]), x[1, 2]^2*x[1, 4]*x[2, 4]}, 
 {(x[3, 6]*x[4, 5])/(x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*
    x[2, 8]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 8]*x[6, 7]), 
  x[1, 2]^3}, {(x[1, 8]*x[2, 7]*x[5, 6]^2)/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*
    x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*
    x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), x[1, 3]*x[2, 4]*x[3, 4]}, 
 {(x[1, 8]*x[2, 7]*x[3, 6]*x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 5]*x[2, 8]*x[3, 5]*
    x[3, 8]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  1}, {(x[1, 8]*x[4, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[2, 6]*x[2, 7]*x[2, 8]*
    x[3, 5]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*
    x[7, 8]), x[2, 3]^2}, {(x[1, 8]*x[2, 7]*x[3, 6]*x[4, 5])/
   (x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 7]*x[3, 8]*x[4, 7]*
    x[4, 8]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 2]}, 
 {(x[1, 8]*x[2, 7]*x[3, 6]*x[4, 5])/(x[1, 5]*x[1, 7]*x[2, 6]*x[2, 8]*x[3, 5]*
    x[3, 8]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  1}, {(x[1, 8]*x[2, 7]*x[5, 6])/(x[1, 5]*x[1, 6]*x[2, 6]*x[2, 8]*x[3, 5]*
    x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*
    x[7, 8]), x[3, 4]^2}, {(x[1, 8]*x[2, 7]*x[3, 6]*x[4, 5])/
   (x[1, 5]*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 8]*x[4, 7]*
    x[4, 8]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 3]}, 
 {(x[1, 8]*x[2, 7]*x[5, 6])/(x[1, 6]*x[1, 7]*x[2, 5]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  x[3, 4]^2}, {(x[1, 8]*x[2, 6]*x[5, 7])/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 7]*
    x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 7]*x[4, 8]*x[5, 6]*
    x[5, 8]*x[6, 7]*x[6, 8]), x[1, 3]*x[3, 4]^2}, 
 {(x[1, 8]*x[2, 6]*x[5, 7])/(x[1, 6]*x[1, 7]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 7]*x[4, 8]*x[5, 6]*x[5, 8]*x[6, 7]*
    x[6, 8]), x[2, 3]*x[3, 4]^2}, 
 {(x[1, 8]*x[2, 7]*x[3, 6]*x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 5]*x[2, 8]*x[3, 5]*
    x[3, 7]*x[3, 8]*x[4, 6]*x[4, 7]*x[4, 8]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*
    x[6, 8]), x[3, 4]}, {(x[1, 8]*x[2, 6]*x[5, 7])/
   (x[1, 5]*x[1, 7]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 8]*
    x[4, 6]*x[4, 7]*x[4, 8]*x[5, 6]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[2, 3]*x[3, 4]^2}, {(x[1, 8]*x[2, 7]*x[5, 6])/
   (x[1, 5]*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 8]*
    x[4, 5]*x[4, 7]*x[4, 8]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 3]*x[3, 4]^2}, {(x[1, 8]*x[2, 6]*x[5, 7])/
   (x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*
    x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[4, 8]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 4]*x[2, 3]*x[3, 4]^2}, {(x[1, 8]*x[2, 7]*x[3, 6]*x[4, 5])/
   (x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 8]*
    x[4, 6]*x[4, 7]*x[4, 8]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 4]*x[2, 3]}, {(x[1, 8]*x[2, 7]^2*x[3, 6]*x[4, 5])/
   (x[1, 5]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 7]*x[3, 8]*x[4, 6]*x[4, 7]*
    x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 1}, 
 {(x[1, 8]*x[2, 7]^2*x[5, 6])/(x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 8]*
    x[3, 5]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*
    x[6, 8]*x[7, 8]), x[3, 4]^2}, 
 {(x[1, 8]*x[2, 7]*x[3, 6]^2*x[4, 5])/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 6]*
    x[2, 8]*x[3, 5]*x[3, 7]*x[3, 8]*x[4, 6]*x[4, 7]*x[4, 8]*x[5, 6]*x[5, 7]*
    x[5, 8]*x[6, 7]*x[6, 8]), x[1, 4]}, 
 {(x[1, 8]*x[2, 6]^2*x[5, 7])/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 7]*
    x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 6]*x[4, 7]*x[4, 8]*x[5, 6]*
    x[5, 8]*x[6, 7]*x[6, 8]), x[1, 3]*x[3, 4]^2}, 
 {(x[1, 8]*x[2, 7]*x[5, 6]^2)/(x[1, 5]*x[1, 6]*x[2, 5]*x[2, 6]*x[2, 8]*
    x[3, 5]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*
    x[6, 7]*x[6, 8]*x[7, 8]), x[2, 3]*x[3, 4]^2}, 
 {(x[1, 8]*x[2, 6]*x[5, 7])/(x[1, 5]*x[1, 7]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[4, 8]*x[5, 6]*x[5, 8]*x[6, 7]*
    x[6, 8]), x[3, 4]^3}, {(x[1, 8]*x[2, 7]*x[5, 6]^2)/
   (x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*
    x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[4, 8]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 4]*x[2, 3]*x[3, 4]^2}, 
 {(x[1, 8]*x[2, 7]*x[5, 6])/(x[1, 6]*x[1, 7]*x[2, 5]*x[2, 8]*x[3, 5]*x[3, 6]*
    x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[4, 8]*x[5, 7]*x[5, 8]*x[6, 7]*
    x[6, 8]), x[3, 4]^3}, {(x[1, 8]*x[2, 7]^2*x[3, 6]^2*x[4, 5])/
   (x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 8]*x[4, 6]*
    x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 1}, 
 {(x[1, 8]^2*x[2, 7]^2*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*
    x[2, 8]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 7]*x[4, 8]*x[5, 7]*x[5, 8]*
    x[6, 7]*x[6, 8]*x[7, 8]), x[3, 4]^2}, 
 {(x[1, 8]*x[2, 7]*x[3, 6]^2*x[4, 5]^2)/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*
    x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 8]*x[4, 6]*x[4, 7]*x[4, 8]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]), x[1, 2]}, 
 {(x[1, 8]*x[2, 7]^2*x[5, 6]^2)/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*
    x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[5, 7]*
    x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), x[1, 3]*x[3, 4]^2}, 
 {(x[1, 8]*x[2, 6]^2*x[5, 7])/(x[1, 6]*x[1, 7]*x[2, 5]*x[2, 7]*x[2, 8]*
    x[3, 5]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[4, 8]*x[5, 6]*
    x[5, 8]*x[6, 7]*x[6, 8]), x[3, 4]^3}, 
 {(x[1, 8]*x[4, 7]*x[5, 6]^2)/(x[1, 5]*x[1, 6]*x[2, 5]*x[2, 6]*x[2, 7]*
    x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[5, 7]*x[5, 8]*
    x[6, 7]*x[6, 8]*x[7, 8]), x[2, 3]^3}, 
 {(x[1, 8]^2*x[2, 7]^2*x[3, 6]^2*x[4, 5]^2)/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*
    x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 8]*x[4, 6]*x[4, 7]*x[4, 8]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 1}, 
 {(x[1, 8]^2*x[2, 7]^2*x[5, 6]^2)/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*
    x[2, 8]*x[3, 5]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[4, 8]*
    x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), x[3, 4]^3}}


==> anc/fourloopI117.txt <==
(I[z, 0, 0, 0, 0, 1, 0, 0, 0, 0] - 2*I[z, 0, 0, 0, 0, 1, 0, 0, 1, 0] + I[z, 0, 0, 0, 0, 1, 0, 1, 1, 0] - I[z, 0, 0, 0, 0, 1, 1, 0, 0, 0] + 3*I[z, 0, 0, 0, 0, 1, 1, 0, 1, 0] - 2*I[z, 0, 0, 0, 0, 1, 1, 1, 1, 0] - I[z, 0, 0, 0, 1, 0, 0, 0, 0, 0] + 2*I[z, 0, 0, 0, 1, 0, 0, 0, 1, 0] - 2*I[z, 0, 0, 0, 1, 0, 0, 1, 1, 0] + I[z, 0, 0, 0, 1, 0, 1, 0, 0, 0] - 2*I[z, 0, 0, 0, 1, 0, 1, 0, 1, 0] + 2*I[z, 0, 0, 0, 1, 0, 1, 1, 1, 0] + 2*I[z, 0, 0, 0, 1, 1, 0, 1, 1, 0] - 2*I[z, 0, 0, 0, 1, 1, 1, 0, 1, 0] - I[z, 0, 0, 1, 0, 1, 0, 0, 0, 0] + 2*I[z, 0, 0, 1, 0, 1, 0, 0, 1, 0] - 2*I[z, 0, 0, 1, 0, 1, 0, 1, 1, 0] + I[z, 0, 0, 1, 0, 1, 1, 0, 0, 0] - 2*I[z, 0, 0, 1, 0, 1, 1, 0, 1, 0] + 2*I[z, 0, 0, 1, 0, 1, 1, 1, 1, 0] + I[z, 0, 0, 1, 1, 0, 0, 0, 0, 0] - 2*I[z, 0, 0, 1, 1, 0, 0, 0, 1, 0] + 2*I[z, 0, 0, 1, 1, 0, 0, 1, 1, 0] - I[z, 0, 0, 1, 1, 0, 1, 0, 0, 0] + 2*I[z, 0, 0, 1, 1, 0, 1, 0, 1, 0] - 2*I[z, 0, 0, 1, 1, 0, 1, 1, 1, 0] - 2*I[z, 0, 0, 1, 1, 1, 0, 1, 1, 0] + 2*I[z, 0, 0, 1, 1, 1, 1, 0, 1, 0] + I[z, 0, 1, 0, 0, 0, 0, 1, 1, 0] - I[z, 0, 1, 0, 0, 0, 1, 0, 1, 0] - I[z, 0, 1, 0, 0, 0, 1, 1, 0, 0] + 2*I[z, 0, 1, 0, 0, 1, 0, 0, 1, 0] - 2*I[z, 0, 1, 0, 0, 1, 0, 1, 1, 0] - 2*I[z, 0, 1, 0, 0, 1, 1, 0, 1, 0] + 2*I[z, 0, 1, 0, 0, 1, 1, 1, 0, 0] + 2*I[z, 0, 1, 0, 0, 1, 1, 1, 1, 0] - I[z, 0, 1, 0, 1, 0, 0, 0, 1, 0] + 2*I[z, 0, 1, 0, 1, 0, 0, 1, 1, 0] + 2*I[z, 0, 1, 0, 1, 0, 1, 0, 1, 0] - 4*I[z, 0, 1, 0, 1, 0, 1, 1, 1, 0] - 2*I[z, 0, 1, 0, 1, 1, 0, 0, 1, 0] + 4*I[z, 0, 1, 0, 1, 1, 1, 0, 1, 0] - 2*I[z, 0, 1, 0, 1, 1, 1, 1, 0, 0] - I[z, 0, 1, 1, 0, 0, 0, 0, 1, 0] + I[z, 0, 1, 1, 0, 0, 0, 1, 0, 0] - 2*I[z, 0, 1, 1, 0, 0, 0, 1, 1, 0] + 2*I[z, 0, 1, 1, 0, 0, 1, 0, 1, 0] + 2*I[z, 0, 1, 1, 0, 0, 1, 1, 1, 0] - 2*I[z, 0, 1, 1, 0, 1, 0, 0, 1, 0] + 4*I[z, 0, 1, 1, 0, 1, 0, 1, 1, 0] - 2*I[z, 0, 1, 1, 0, 1, 1, 1, 0, 0] - 4*I[z, 0, 1, 1, 0, 1, 1, 1, 1, 0] + 4*I[z, 0, 1, 1, 1, 0, 0, 0, 1, 0] - 2*I[z, 0, 1, 1, 1, 0, 0, 1, 0, 0] - 2*I[z, 0, 1, 1, 1, 0, 0, 1, 1, 0] - 4*I[z, 0, 1, 1, 1, 0, 1, 0, 1, 0] + 2*I[z, 0, 1, 1, 1, 0, 1, 1, 0, 0] - 2*I[z, 0, 1, 1, 1, 1, 0, 0, 1, 0] + 2*I[z, 0, 1, 1, 1, 1, 0, 1, 0, 0] + 4*I[z, 0, 1, 1, 1, 1, 0, 1, 1, 0] - I[z, 0, zz^(-1), 0, 0, 0, 1, 0, 0, 0] + I[z, 0, zz^(-1), 0, 0, 0, 1, 0, 1, 0] + 2*I[z, 0, zz^(-1), 0, 0, 0, 1, 1, 0, 0] - 2*I[z, 0, zz^(-1), 0, 0, 0, 1, 1, 1, 0] + I[z, 0, zz^(-1), 0, 0, 1, 0, 0, 0, 0] - 2*I[z, 0, zz^(-1), 0, 0, 1, 0, 0, 1, 0] - I[z, 0, zz^(-1), 0, 0, 1, 0, 1, 0, 0] + 2*I[z, 0, zz^(-1), 0, 0, 1, 0, 1, 1, 0] + 2*I[z, 0, zz^(-1), 0, 0, 1, 1, 0, 1, 0] - 2*I[z, 0, zz^(-1), 0, 0, 1, 1, 1, 0, 0] + I[z, 0, zz^(-1), 0, 1, 0, 0, 0, 1, 0] - 2*I[z, 0, zz^(-1), 0, 1, 0, 0, 1, 1, 0] + I[z, 0, zz^(-1), 0, 1, 0, 1, 0, 0, 0] - 2*I[z, 0, zz^(-1), 0, 1, 0, 1, 0, 1, 0] - 2*I[z, 0, zz^(-1), 0, 1, 0, 1, 1, 0, 0] + 4*I[z, 0, zz^(-1), 0, 1, 0, 1, 1, 1, 0] - 2*I[z, 0, zz^(-1), 0, 1, 1, 0, 0, 0, 0] + 2*I[z, 0, zz^(-1), 0, 1, 1, 0, 0, 1, 0] + 2*I[z, 0, zz^(-1), 0, 1, 1, 0, 1, 0, 0] + 2*I[z, 0, zz^(-1), 0, 1, 1, 1, 0, 0, 0] - 4*I[z, 0, zz^(-1), 0, 1, 1, 1, 0, 1, 0] - I[z, 0, zz^(-1), 1, 0, 0, 0, 1, 0, 0] + 2*I[z, 0, zz^(-1), 1, 0, 0, 0, 1, 1, 0] + 2*I[z, 0, zz^(-1), 1, 0, 0, 1, 0, 0, 0] - 2*I[z, 0, zz^(-1), 1, 0, 0, 1, 0, 1, 0] - 2*I[z, 0, zz^(-1), 1, 0, 0, 1, 1, 0, 0] - I[z, 0, zz^(-1), 1, 0, 1, 0, 0, 0, 0] + 2*I[z, 0, zz^(-1), 1, 0, 1, 0, 0, 1, 0] + 2*I[z, 0, zz^(-1), 1, 0, 1, 0, 1, 0, 0] - 4*I[z, 0, zz^(-1), 1, 0, 1, 0, 1, 1, 0] - 2*I[z, 0, zz^(-1), 1, 0, 1, 1, 0, 0, 0] + 4*I[z, 0, zz^(-1), 1, 0, 1, 1, 1, 0, 0] - 2*I[z, 0, zz^(-1), 1, 1, 0, 0, 0, 1, 0] + 2*I[z, 0, zz^(-1), 1, 1, 0, 0, 1, 0, 0] - 2*I[z, 0, zz^(-1), 1, 1, 0, 1, 0, 0, 0] + 4*I[z, 0, zz^(-1), 1, 1, 0, 1, 0, 1, 0] + 2*I[z, 0, zz^(-1), 1, 1, 1, 0, 0, 0, 0] - 4*I[z, 0, zz^(-1), 1, 1, 1, 0, 1, 0, 0] + I[z, 1, 0, 0, 0, 0, 1, 0, 1, 0] + I[z, 1, 0, 0, 0, 0, 1, 1, 0, 0] - 2*I[z, 1, 0, 0, 0, 0, 1, 1, 1, 0] - 2*I[z, 1, 0, 0, 0, 1, 0, 0, 0, 0] + 2*I[z, 1, 0, 0, 0, 1, 0, 0, 1, 0] + 2*I[z, 1, 0, 0, 0, 1, 1, 0, 0, 0] - 4*I[z, 1, 0, 0, 0, 1, 1, 0, 1, 0] - 2*I[z, 1, 0, 0, 0, 1, 1, 1, 0, 0] + 4*I[z, 1, 0, 0, 0, 1, 1, 1, 1, 0] + 2*I[z, 1, 0, 0, 1, 0, 0, 0, 0, 0] - 4*I[z, 1, 0, 0, 1, 0, 0, 0, 1, 0] + 4*I[z, 1, 0, 0, 1, 0, 0, 1, 1, 0] - 2*I[z, 1, 0, 0, 1, 0, 1, 0, 0, 0] + 2*I[z, 1, 0, 0, 1, 0, 1, 0, 1, 0] - 2*I[z, 1, 0, 0, 1, 0, 1, 1, 1, 0] + 2*I[z, 1, 0, 0, 1, 1, 0, 0, 1, 0] - 6*I[z, 1, 0, 0, 1, 1, 0, 1, 1, 0] + 2*I[z, 1, 0, 0, 1, 1, 1, 0, 1, 0] + 2*I[z, 1, 0, 0, 1, 1, 1, 1, 0, 0] + I[z, 1, 0, 1, 0, 0, 0, 0, 1, 0] - 4*I[z, 1, 0, 1, 0, 0, 0, 1, 1, 0] + 6*I[z, 1, 0, 1, 0, 0, 1, 1, 1, 0] + 2*I[z, 1, 0, 1, 0, 1, 0, 0, 0, 0] - 4*I[z, 1, 0, 1, 0, 1, 0, 0, 1, 0] + 4*I[z, 1, 0, 1, 0, 1, 0, 1, 1, 0] - 2*I[z, 1, 0, 1, 0, 1, 1, 0, 0, 0] + 4*I[z, 1, 0, 1, 0, 1, 1, 0, 1, 0] - 8*I[z, 1, 0, 1, 0, 1, 1, 1, 1, 0] - 3*I[z, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 6*I[z, 1, 0, 1, 1, 0, 0, 0, 1, 0] - 2*I[z, 1, 0, 1, 1, 0, 0, 1, 1, 0] + 2*I[z, 1, 0, 1, 1, 0, 1, 0, 0, 0] - 4*I[z, 1, 0, 1, 1, 0, 1, 0, 1, 0] - 4*I[z, 1, 0, 1, 1, 0, 1, 1, 1, 0] + 2*I[z, 1, 0, 1, 1, 1, 0, 0, 0, 0] - 6*I[z, 1, 0, 1, 1, 1, 0, 0, 1, 0] + 8*I[z, 1, 0, 1, 1, 1, 0, 1, 1, 0] - 2*I[z, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 4*I[z, 1, 0, 1, 1, 1, 1, 0, 1, 0] - I[z, 1, 1, 0, 0, 0, 0, 1, 0, 0] + 2*I[z, 1, 1, 0, 0, 0, 0, 1, 1, 0] - 2*I[z, 1, 1, 0, 0, 0, 1, 0, 1, 0] + 2*I[z, 1, 1, 0, 0, 1, 0, 0, 0, 0] - 2*I[z, 1, 1, 0, 0, 1, 0, 1, 1, 0] - 2*I[z, 1, 1, 0, 0, 1, 1, 0, 0, 0] + 2*I[z, 1, 1, 0, 0, 1, 1, 0, 1, 0] + 2*I[z, 1, 1, 0, 0, 1, 1, 1, 0, 0] - I[z, 1, 1, 0, 1, 0, 0, 0, 0, 0] + 2*I[z, 1, 1, 0, 1, 0, 0, 0, 1, 0] - 2*I[z, 1, 1, 0, 1, 0, 0, 1, 1, 0] + 2*I[z, 1, 1, 0, 1, 0, 1, 0, 0, 0] - 2*I[z, 1, 1, 0, 1, 1, 0, 0, 0, 0] - 2*I[z, 1, 1, 0, 1, 1, 0, 0, 1, 0] + 4*I[z, 1, 1, 0, 1, 1, 0, 1, 1, 0] + 2*I[z, 1, 1, 0, 1, 1, 1, 0, 0, 0] - 4*I[z, 1, 1, 0, 1, 1, 1, 1, 0, 0] - 2*I[z, 1, 1, 1, 0, 0, 0, 0, 1, 0] + 2*I[z, 1, 1, 1, 0, 0, 0, 1, 0, 0] + 2*I[z, 1, 1, 1, 0, 0, 1, 0, 1, 0] - 2*I[z, 1, 1, 1, 0, 0, 1, 1, 0, 0] - 2*I[z, 1, 1, 1, 0, 1, 0, 0, 0, 0] + 2*I[z, 1, 1, 1, 0, 1, 0, 0, 1, 0] + 2*I[z, 1, 1, 1, 0, 1, 1, 0, 0, 0] - 4*I[z, 1, 1, 1, 0, 1, 1, 0, 1, 0] + 2*I[z, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 2*I[z, 1, 1, 1, 1, 0, 0, 1, 0, 0] - 2*I[z, 1, 1, 1, 1, 0, 1, 0, 0, 0] + 4*I[z, 1, 1, 1, 1, 0, 1, 1, 0, 0] - 2*I[z, 1, zz^(-1), 0, 0, 0, 1, 0, 0, 0] + 2*I[z, 1, zz^(-1), 0, 0, 0, 1, 0, 1, 0] + 4*I[z, 1, zz^(-1), 0, 0, 0, 1, 1, 0, 0] - 4*I[z, 1, zz^(-1), 0, 0, 0, 1, 1, 1, 0] + 2*I[z, 1, zz^(-1), 0, 0, 1, 0, 0, 0, 0] - 4*I[z, 1, zz^(-1), 0, 0, 1, 0, 0, 1, 0] - 2*I[z, 1, zz^(-1), 0, 0, 1, 0, 1, 0, 0] + 4*I[z, 1, zz^(-1), 0, 0, 1, 0, 1, 1, 0] + 4*I[z, 1, zz^(-1), 0, 0, 1, 1, 0, 1, 0] - 4*I[z, 1, zz^(-1), 0, 0, 1, 1, 1, 0, 0] + 2*I[z, 1, zz^(-1), 0, 1, 0, 0, 0, 1, 0] - 4*I[z, 1, zz^(-1), 0, 1, 0, 0, 1, 1, 0] + 2*I[z, 1, zz^(-1), 0, 1, 0, 1, 0, 0, 0] - 4*I[z, 1, zz^(-1), 0, 1, 0, 1, 0, 1, 0] - 4*I[z, 1, zz^(-1), 0, 1, 0, 1, 1, 0, 0] + 8*I[z, 1, zz^(-1), 0, 1, 0, 1, 1, 1, 0] - 4*I[z, 1, zz^(-1), 0, 1, 1, 0, 0, 0, 0] + 4*I[z, 1, zz^(-1), 0, 1, 1, 0, 0, 1, 0] + 4*I[z, 1, zz^(-1), 0, 1, 1, 0, 1, 0, 0] + 4*I[z, 1, zz^(-1), 0, 1, 1, 1, 0, 0, 0] - 8*I[z, 1, zz^(-1), 0, 1, 1, 1, 0, 1, 0] - 2*I[z, 1, zz^(-1), 1, 0, 0, 0, 1, 0, 0] + 4*I[z, 1, zz^(-1), 1, 0, 0, 0, 1, 1, 0] + 4*I[z, 1, zz^(-1), 1, 0, 0, 1, 0, 0, 0] - 4*I[z, 1, zz^(-1), 1, 0, 0, 1, 0, 1, 0] - 4*I[z, 1, zz^(-1), 1, 0, 0, 1, 1, 0, 0] - 2*I[z, 1, zz^(-1), 1, 0, 1, 0, 0, 0, 0] + 4*I[z, 1, zz^(-1), 1, 0, 1, 0, 0, 1, 0] + 4*I[z, 1, zz^(-1), 1, 0, 1, 0, 1, 0, 0] - 8*I[z, 1, zz^(-1), 1, 0, 1, 0, 1, 1, 0] - 4*I[z, 1, zz^(-1), 1, 0, 1, 1, 0, 0, 0] + 8*I[z, 1, zz^(-1), 1, 0, 1, 1, 1, 0, 0] - 4*I[z, 1, zz^(-1), 1, 1, 0, 0, 0, 1, 0] + 4*I[z, 1, zz^(-1), 1, 1, 0, 0, 1, 0, 0] - 4*I[z, 1, zz^(-1), 1, 1, 0, 1, 0, 0, 0] + 8*I[z, 1, zz^(-1), 1, 1, 0, 1, 0, 1, 0] + 4*I[z, 1, zz^(-1), 1, 1, 1, 0, 0, 0, 0] - 8*I[z, 1, zz^(-1), 1, 1, 1, 0, 1, 0, 0] + 2*I[z, zz^(-1), 0, 0, 0, 0, 1, 0, 0, 0] - 2*I[z, zz^(-1), 0, 0, 0, 0, 1, 0, 1, 0] - 4*I[z, zz^(-1), 0, 0, 0, 0, 1, 1, 0, 0] + 4*I[z, zz^(-1), 0, 0, 0, 0, 1, 1, 1, 0] + 2*I[z, zz^(-1), 0, 0, 0, 1, 0, 1, 0, 0] - 2*I[z, zz^(-1), 0, 0, 0, 1, 0, 1, 1, 0] - 2*I[z, zz^(-1), 0, 0, 0, 1, 1, 0, 0, 0] + 2*I[z, zz^(-1), 0, 0, 0, 1, 1, 0, 1, 0] + 4*I[z, zz^(-1), 0, 0, 0, 1, 1, 1, 0, 0] - 4*I[z, zz^(-1), 0, 0, 0, 1, 1, 1, 1, 0] - 2*I[z, zz^(-1), 0, 0, 1, 0, 0, 0, 0, 0] + 4*I[z, zz^(-1), 0, 0, 1, 0, 0, 0, 1, 0] - 4*I[z, zz^(-1), 0, 0, 1, 0, 0, 1, 1, 0] + 2*I[z, zz^(-1), 0, 0, 1, 0, 1, 1, 0, 0] + 2*I[z, zz^(-1), 0, 0, 1, 1, 0, 0, 0, 0] - 4*I[z, zz^(-1), 0, 0, 1, 1, 0, 0, 1, 0] - 2*I[z, zz^(-1), 0, 0, 1, 1, 0, 1, 0, 0] + 8*I[z, zz^(-1), 0, 0, 1, 1, 0, 1, 1, 0] - 4*I[z, zz^(-1), 0, 0, 1, 1, 1, 1, 0, 0] - 2*I[z, zz^(-1), 0, 1, 0, 0, 0, 0, 1, 0] + 6*I[z, zz^(-1), 0, 1, 0, 0, 0, 1, 1, 0] - 8*I[z, zz^(-1), 0, 1, 0, 0, 1, 1, 1, 0] - 2*I[z, zz^(-1), 0, 1, 0, 1, 0, 0, 0, 0] + 4*I[z, zz^(-1), 0, 1, 0, 1, 0, 0, 1, 0] - 4*I[z, zz^(-1), 0, 1, 0, 1, 0, 1, 1, 0] + 2*I[z, zz^(-1), 0, 1, 0, 1, 1, 0, 0, 0] - 4*I[z, zz^(-1), 0, 1, 0, 1, 1, 0, 1, 0] + 8*I[z, zz^(-1), 0, 1, 0, 1, 1, 1, 1, 0] + 4*I[z, zz^(-1), 0, 1, 1, 0, 0, 0, 0, 0] - 6*I[z, zz^(-1), 0, 1, 1, 0, 0, 0, 1, 0] - 2*I[z, zz^(-1), 0, 1, 1, 0, 1, 0, 0, 0] + 4*I[z, zz^(-1), 0, 1, 1, 0, 1, 0, 1, 0] + 8*I[z, zz^(-1), 0, 1, 1, 0, 1, 1, 1, 0] - 4*I[z, zz^(-1), 0, 1, 1, 1, 0, 0, 0, 0] + 8*I[z, zz^(-1), 0, 1, 1, 1, 0, 0, 1, 0] - 8*I[z, zz^(-1), 0, 1, 1, 1, 0, 1, 1, 0] + 4*I[z, zz^(-1), 0, 1, 1, 1, 1, 0, 0, 0] - 8*I[z, zz^(-1), 0, 1, 1, 1, 1, 0, 1, 0] + 2*I[z, zz^(-1), 1, 0, 0, 0, 0, 1, 0, 0] - 4*I[z, zz^(-1), 1, 0, 0, 0, 0, 1, 1, 0] - 4*I[z, zz^(-1), 1, 0, 0, 0, 1, 0, 0, 0] + 6*I[z, zz^(-1), 1, 0, 0, 0, 1, 0, 1, 0] + 6*I[z, zz^(-1), 1, 0, 0, 0, 1, 1, 0, 0] - 4*I[z, zz^(-1), 1, 0, 0, 0, 1, 1, 1, 0] - 4*I[z, zz^(-1), 1, 0, 0, 1, 0, 0, 1, 0] - 4*I[z, zz^(-1), 1, 0, 0, 1, 0, 1, 0, 0] + 8*I[z, zz^(-1), 1, 0, 0, 1, 0, 1, 1, 0] + 4*I[z, zz^(-1), 1, 0, 0, 1, 1, 0, 0, 0] - 8*I[z, zz^(-1), 1, 0, 0, 1, 1, 1, 0, 0] + 2*I[z, zz^(-1), 1, 0, 1, 0, 0, 0, 0, 0] - 2*I[z, zz^(-1), 1, 0, 1, 0, 0, 0, 1, 0] - 4*I[z, zz^(-1), 1, 0, 1, 0, 1, 0, 1, 0] - 4*I[z, zz^(-1), 1, 0, 1, 0, 1, 1, 0, 0] + 8*I[z, zz^(-1), 1, 0, 1, 0, 1, 1, 1, 0] - 2*I[z, zz^(-1), 1, 0, 1, 1, 0, 0, 0, 0] + 8*I[z, zz^(-1), 1, 0, 1, 1, 0, 0, 1, 0] + 4*I[z, zz^(-1), 1, 0, 1, 1, 0, 1, 0, 0] - 8*I[z, zz^(-1), 1, 0, 1, 1, 0, 1, 1, 0] - 8*I[z, zz^(-1), 1, 0, 1, 1, 1, 0, 1, 0] + 8*I[z, zz^(-1), 1, 0, 1, 1, 1, 1, 0, 0] + 4*I[z, zz^(-1), 1, 1, 0, 0, 0, 0, 1, 0] - 6*I[z, zz^(-1), 1, 1, 0, 0, 0, 1, 0, 0] + 4*I[z, zz^(-1), 1, 1, 0, 0, 0, 1, 1, 0] + 4*I[z, zz^(-1), 1, 1, 0, 0, 1, 0, 0, 0] - 8*I[z, zz^(-1), 1, 1, 0, 0, 1, 0, 1, 0] + 2*I[z, zz^(-1), 1, 1, 0, 1, 0, 0, 0, 0] + 4*I[z, zz^(-1), 1, 1, 0, 1, 0, 1, 0, 0] - 8*I[z, zz^(-1), 1, 1, 0, 1, 0, 1, 1, 0] - 8*I[z, zz^(-1), 1, 1, 0, 1, 1, 0, 0, 0] + 8*I[z, zz^(-1), 1, 1, 0, 1, 1, 0, 1, 0] + 8*I[z, zz^(-1), 1, 1, 0, 1, 1, 1, 0, 0] - 4*I[z, zz^(-1), 1, 1, 1, 0, 0, 0, 0, 0] - 4*I[z, zz^(-1), 1, 1, 1, 0, 0, 0, 1, 0] + 8*I[z, zz^(-1), 1, 1, 1, 0, 0, 1, 0, 0] + 8*I[z, zz^(-1), 1, 1, 1, 0, 1, 0, 1, 0] - 8*I[z, zz^(-1), 1, 1, 1, 0, 1, 1, 0, 0] + 4*I[z, zz^(-1), 1, 1, 1, 1, 0, 0, 0, 0] - 8*I[z, zz^(-1), 1, 1, 1, 1, 0, 1, 0, 0] + 4*I[z, zz^(-1), zz^(-1), 0, 0, 0, 1, 0, 0, 0] - 4*I[z, zz^(-1), zz^(-1), 0, 0, 0, 1, 0, 1, 0] - 8*I[z, zz^(-1), zz^(-1), 0, 0, 0, 1, 1, 0, 0] + 8*I[z, zz^(-1), zz^(-1), 0, 0, 0, 1, 1, 1, 0] - 4*I[z, zz^(-1), zz^(-1), 0, 0, 1, 0, 0, 0, 0] + 8*I[z, zz^(-1), zz^(-1), 0, 0, 1, 0, 0, 1, 0] + 4*I[z, zz^(-1), zz^(-1), 0, 0, 1, 0, 1, 0, 0] - 8*I[z, zz^(-1), zz^(-1), 0, 0, 1, 0, 1, 1, 0] - 8*I[z, zz^(-1), zz^(-1), 0, 0, 1, 1, 0, 1, 0] + 8*I[z, zz^(-1), zz^(-1), 0, 0, 1, 1, 1, 0, 0] - 4*I[z, zz^(-1), zz^(-1), 0, 1, 0, 0, 0, 1, 0] + 8*I[z, zz^(-1), zz^(-1), 0, 1, 0, 0, 1, 1, 0] - 4*I[z, zz^(-1), zz^(-1), 0, 1, 0, 1, 0, 0, 0] + 8*I[z, zz^(-1), zz^(-1), 0, 1, 0, 1, 0, 1, 0] + 8*I[z, zz^(-1), zz^(-1), 0, 1, 0, 1, 1, 0, 0] - 16*I[z, zz^(-1), zz^(-1), 0, 1, 0, 1, 1, 1, 0] + 8*I[z, zz^(-1), zz^(-1), 0, 1, 1, 0, 0, 0, 0] - 8*I[z, zz^(-1), zz^(-1), 0, 1, 1, 0, 0, 1, 0] - 8*I[z, zz^(-1), zz^(-1), 0, 1, 1, 0, 1, 0, 0] - 8*I[z, zz^(-1), zz^(-1), 0, 1, 1, 1, 0, 0, 0] + 16*I[z, zz^(-1), zz^(-1), 0, 1, 1, 1, 0, 1, 0] + 4*I[z, zz^(-1), zz^(-1), 1, 0, 0, 0, 1, 0, 0] - 8*I[z, zz^(-1), zz^(-1), 1, 0, 0, 0, 1, 1, 0] - 8*I[z, zz^(-1), zz^(-1), 1, 0, 0, 1, 0, 0, 0] + 8*I[z, zz^(-1), zz^(-1), 1, 0, 0, 1, 0, 1, 0] + 8*I[z, zz^(-1), zz^(-1), 1, 0, 0, 1, 1, 0, 0] + 4*I[z, zz^(-1), zz^(-1), 1, 0, 1, 0, 0, 0, 0] - 8*I[z, zz^(-1), zz^(-1), 1, 0, 1, 0, 0, 1, 0] - 8*I[z, zz^(-1), zz^(-1), 1, 0, 1, 0, 1, 0, 0] + 16*I[z, zz^(-1), zz^(-1), 1, 0, 1, 0, 1, 1, 0] + 8*I[z, zz^(-1), zz^(-1), 1, 0, 1, 1, 0, 0, 0] - 16*I[z, zz^(-1), zz^(-1), 1, 0, 1, 1, 1, 0, 0] + 8*I[z, zz^(-1), zz^(-1), 1, 1, 0, 0, 0, 1, 0] - 8*I[z, zz^(-1), zz^(-1), 1, 1, 0, 0, 1, 0, 0] + 8*I[z, zz^(-1), zz^(-1), 1, 1, 0, 1, 0, 0, 0] - 16*I[z, zz^(-1), zz^(-1), 1, 1, 0, 1, 0, 1, 0] - 8*I[z, zz^(-1), zz^(-1), 1, 1, 1, 0, 0, 0, 0] + 16*I[z, zz^(-1), zz^(-1), 1, 1, 1, 0, 1, 0, 0] + 10*I[z, 0, 0, 0, 0, 1, 0]*f[3] - 4*I[z, 0, 0, 0, 1, 0, 0]*f[3] - 12*I[z, 0, 0, 0, 1, 1, 0]*f[3] - 4*I[z, 0, 0, 1, 0, 1, 0]*f[3] + 4*I[z, 0, 0, 1, 1, 0, 0]*f[3] + 12*I[z, 0, 0, 1, 1, 1, 0]*f[3] - 10*I[z, 0, 1, 0, 0, 1, 0]*f[3] + 6*I[z, 0, 1, 0, 1, 0, 0]*f[3] + 16*I[z, 0, 1, 0, 1, 1, 0]*f[3] + 4*I[z, 0, 1, 1, 0, 1, 0]*f[3] - 20*I[z, 0, 1, 1, 1, 1, 0]*f[3] + 8*I[z, 0, zz^(-1), 0, 0, 1, 0]*f[3] - 16*I[z, 0, zz^(-1), 0, 1, 1, 0]*f[3] - 8*I[z, 0, zz^(-1), 1, 0, 1, 0]*f[3] + 16*I[z, 0, zz^(-1), 1, 1, 1, 0]*f[3] - 16*I[z, 1, 0, 0, 0, 1, 0]*f[3] + 2*I[z, 1, 0, 0, 1, 0, 0]*f[3] + 20*I[z, 1, 0, 0, 1, 1, 0]*f[3] + 20*I[z, 1, 0, 1, 0, 1, 0]*f[3] - 16*I[z, 1, 0, 1, 1, 1, 0]*f[3] + 4*I[z, 1, 1, 0, 0, 1, 0]*f[3] - 4*I[z, 1, 1, 0, 1, 0, 0]*f[3] - 8*I[z, 1, 1, 1, 0, 1, 0]*f[3] - 4*I[z, 1, 1, 1, 1, 0, 0]*f[3] + 16*I[z, 1, zz^(-1), 0, 0, 1, 0]*f[3] - 32*I[z, 1, zz^(-1), 0, 1, 1, 0]*f[3] - 16*I[z, 1, zz^(-1), 1, 0, 1, 0]*f[3] + 32*I[z, 1, zz^(-1), 1, 1, 1, 0]*f[3] + 4*I[z, zz^(-1), 0, 0, 0, 1, 0]*f[3] + 4*I[z, zz^(-1), 0, 0, 1, 0, 0]*f[3] - 8*I[z, zz^(-1), 0, 0, 1, 1, 0]*f[3] - 20*I[z, zz^(-1), 0, 1, 0, 1, 0]*f[3] - 8*I[z, zz^(-1), 0, 1, 1, 0, 0]*f[3] + 8*I[z, zz^(-1), 0, 1, 1, 1, 0]*f[3] + 16*I[z, zz^(-1), 1, 0, 0, 1, 0]*f[3] - 4*I[z, zz^(-1), 1, 0, 1, 0, 0]*f[3] - 32*I[z, zz^(-1), 1, 0, 1, 1, 0]*f[3] + 8*I[z, zz^(-1), 1, 1, 1, 0, 0]*f[3] + 32*I[z, zz^(-1), 1, 1, 1, 1, 0]*f[3] - 32*I[z, zz^(-1), zz^(-1), 0, 0, 1, 0]*f[3] + 64*I[z, zz^(-1), zz^(-1), 0, 1, 1, 0]*f[3] + 32*I[z, zz^(-1), zz^(-1), 1, 0, 1, 0]*f[3] - 64*I[z, zz^(-1), zz^(-1), 1, 1, 1, 0]*f[3])/((z - zz)*(1 - z*zz))

==> anc/fourloopI120.txt <==
(I[z, 0, 0, 0, 0, 1, 0, 0, 0, 0] - I[z, 0, 0, 0, 0, 1, 0, 0, 1, 0] + I[z, 0, 0, 0, 0, 1, 1, 0, 1, 0] - I[z, 0, 0, 0, 0, 1, 1, 1, 0, 0] - I[z, 0, 0, 0, 1, 0, 0, 0, 0, 0] + I[z, 0, 0, 0, 1, 0, 0, 1, 0, 0] - I[z, 0, 0, 0, 1, 0, 1, 0, 1, 0] + I[z, 0, 0, 0, 1, 0, 1, 1, 0, 0] + I[z, 0, 0, 0, 1, 1, 1, 0, 1, 0] - I[z, 0, 0, 0, 1, 1, 1, 1, 0, 0] + I[z, 0, 0, 1, 0, 0, 0, 0, 1, 0] - I[z, 0, 0, 1, 0, 0, 0, 1, 0, 0] - I[z, 0, 0, 1, 0, 1, 1, 0, 1, 0] + I[z, 0, 0, 1, 0, 1, 1, 1, 0, 0] + I[z, 0, 1, 0, 0, 0, 1, 0, 0, 0] - I[z, 0, 1, 0, 0, 0, 1, 1, 0, 0] - I[z, 0, 1, 0, 0, 1, 0, 0, 0, 0] + I[z, 0, 1, 0, 0, 1, 0, 1, 0, 0] + I[z, 0, 1, 0, 1, 0, 0, 0, 1, 0] - I[z, 0, 1, 0, 1, 0, 0, 1, 0, 0] - I[z, 0, 1, 0, 1, 1, 1, 0, 1, 0] + I[z, 0, 1, 0, 1, 1, 1, 1, 0, 0] - I[z, 0, 1, 1, 0, 0, 0, 0, 1, 0] + I[z, 0, 1, 1, 0, 0, 0, 1, 0, 0] - I[z, 0, 1, 1, 0, 1, 0, 0, 0, 0] + I[z, 0, 1, 1, 0, 1, 0, 0, 1, 0] + I[z, 0, 1, 1, 1, 0, 0, 0, 0, 0] - I[z, 0, 1, 1, 1, 0, 0, 0, 1, 0] - I[z, 0, 1, 1, 1, 0, 1, 0, 0, 0] + I[z, 0, 1, 1, 1, 0, 1, 0, 1, 0] + I[z, 0, 1, 1, 1, 1, 0, 0, 0, 0] - I[z, 0, 1, 1, 1, 1, 0, 1, 0, 0] - I[z, 1, 0, 0, 0, 0, 1, 0, 0, 0] + I[z, 1, 0, 0, 0, 0, 1, 1, 0, 0] + I[z, 1, 0, 0, 0, 1, 0, 0, 1, 0] - I[z, 1, 0, 0, 0, 1, 0, 1, 0, 0] - I[z, 1, 0, 0, 0, 1, 1, 0, 1, 0] + I[z, 1, 0, 0, 0, 1, 1, 1, 0, 0] + I[z, 1, 0, 0, 1, 0, 0, 0, 0, 0] - I[z, 1, 0, 0, 1, 0, 0, 0, 1, 0] + I[z, 1, 0, 0, 1, 0, 1, 0, 1, 0] - I[z, 1, 0, 0, 1, 0, 1, 1, 0, 0] + I[z, 1, 0, 1, 0, 1, 0, 0, 0, 0] - I[z, 1, 0, 1, 0, 1, 0, 0, 1, 0] + I[z, 1, 0, 1, 0, 1, 1, 0, 1, 0] - I[z, 1, 0, 1, 0, 1, 1, 1, 0, 0] - I[z, 1, 0, 1, 1, 0, 0, 0, 0, 0] + I[z, 1, 0, 1, 1, 0, 0, 0, 1, 0] + I[z, 1, 0, 1, 1, 0, 1, 0, 0, 0] - I[z, 1, 0, 1, 1, 0, 1, 0, 1, 0] - I[z, 1, 0, 1, 1, 1, 0, 0, 0, 0] + I[z, 1, 0, 1, 1, 1, 0, 1, 0, 0] + 8*I[z, 0, 0, 0, 0, 1, 0]*f[3] - 8*I[z, 0, 0, 0, 1, 0, 0]*f[3] + 6*I[z, 0, 0, 0, 1, 1, 0]*f[3] - 6*I[z, 0, 0, 1, 0, 1, 0]*f[3] - 4*I[z, 0, 1, 0, 0, 1, 0]*f[3] + 6*I[z, 0, 1, 0, 1, 0, 0]*f[3] - 6*I[z, 0, 1, 0, 1, 1, 0]*f[3] - 2*I[z, 0, 1, 1, 0, 1, 0]*f[3] + 2*I[z, 0, 1, 1, 1, 0, 0]*f[3] + 4*I[z, 0, 1, 1, 1, 1, 0]*f[3] - 4*I[z, 1, 0, 0, 0, 1, 0]*f[3] + 2*I[z, 1, 0, 0, 1, 0, 0]*f[3] + 8*I[z, 1, 0, 1, 0, 1, 0]*f[3] - 2*I[z, 1, 0, 1, 1, 0, 0]*f[3] - 4*I[z, 1, 0, 1, 1, 1, 0]*f[3] + 15*I[z, 0, 0, 1, 0]*f[5] - 15*I[z, 0, 1, 1, 0]*f[5] - (441*I[z, 1, 0]*f[7])/8)/(z - zz)

==> anc/fourloopI173.txt <==
((-1 - (1 - z)*(1 - zz) + z*zz)*(-2*I[z, 0, 0, 0, 0, 1, 0, 0, 1, 0] + 2*I[z, 0, 0, 0, 0, 1, 0, 1, 1, 0] + 2*I[z, 0, 0, 0, 0, 1, 1, 0, 1, 0] - 2*I[z, 0, 0, 0, 0, 1, 1, 1, 1, 0] + 2*I[z, 0, 0, 0, 1, 0, 0, 1, 0, 0] - 2*I[z, 0, 0, 0, 1, 0, 0, 1, 1, 0] - 2*I[z, 0, 0, 0, 1, 0, 1, 1, 0, 0] + 2*I[z, 0, 0, 0, 1, 0, 1, 1, 1, 0] + 2*I[z, 0, 0, 0, 1, 1, 0, 0, 1, 0] - 2*I[z, 0, 0, 0, 1, 1, 0, 1, 0, 0] - 2*I[z, 0, 0, 0, 1, 1, 1, 0, 1, 0] + 2*I[z, 0, 0, 0, 1, 1, 1, 1, 0, 0] + 2*I[z, 0, 0, 1, 0, 0, 0, 0, 1, 0] - 2*I[z, 0, 0, 1, 0, 0, 0, 1, 1, 0] - 2*I[z, 0, 0, 1, 0, 0, 1, 0, 0, 0] + 2*I[z, 0, 0, 1, 0, 0, 1, 1, 0, 0] + 2*I[z, 0, 0, 1, 0, 1, 1, 0, 0, 0] - 2*I[z, 0, 0, 1, 0, 1, 1, 0, 1, 0] - 2*I[z, 0, 0, 1, 0, 1, 1, 1, 0, 0] + 2*I[z, 0, 0, 1, 0, 1, 1, 1, 1, 0] - 2*I[z, 0, 0, 1, 1, 0, 0, 0, 1, 0] - 2*I[z, 0, 0, 1, 1, 0, 0, 1, 0, 0] + 4*I[z, 0, 0, 1, 1, 0, 0, 1, 1, 0] + 2*I[z, 0, 0, 1, 1, 0, 1, 0, 0, 0] - 2*I[z, 0, 0, 1, 1, 0, 1, 1, 1, 0] + 2*I[z, 0, 0, 1, 1, 1, 0, 1, 0, 0] - 2*I[z, 0, 0, 1, 1, 1, 0, 1, 1, 0] - 2*I[z, 0, 0, 1, 1, 1, 1, 0, 0, 0] + 2*I[z, 0, 0, 1, 1, 1, 1, 0, 1, 0] - 2*I[z, 0, 1, 0, 0, 0, 0, 1, 0, 0] + 2*I[z, 0, 1, 0, 0, 0, 0, 1, 1, 0] + 2*I[z, 0, 1, 0, 0, 0, 1, 1, 0, 0] - 2*I[z, 0, 1, 0, 0, 0, 1, 1, 1, 0] + 2*I[z, 0, 1, 0, 0, 1, 0, 0, 0, 0] - 2*I[z, 0, 1, 0, 0, 1, 0, 1, 1, 0] - 2*I[z, 0, 1, 0, 0, 1, 1, 0, 0, 0] + 2*I[z, 0, 1, 0, 0, 1, 1, 1, 1, 0] - 2*I[z, 0, 1, 0, 1, 1, 0, 0, 0, 0] + 2*I[z, 0, 1, 0, 1, 1, 0, 1, 0, 0] + 2*I[z, 0, 1, 0, 1, 1, 1, 0, 0, 0] - 2*I[z, 0, 1, 0, 1, 1, 1, 1, 0, 0] - 2*I[z, 0, 1, 1, 0, 0, 0, 0, 1, 0] + 2*I[z, 0, 1, 1, 0, 0, 0, 1, 0, 0] + 2*I[z, 0, 1, 1, 0, 0, 1, 0, 0, 0] - 4*I[z, 0, 1, 1, 0, 0, 1, 1, 0, 0] + 2*I[z, 0, 1, 1, 0, 0, 1, 1, 1, 0] - 2*I[z, 0, 1, 1, 0, 1, 0, 0, 0, 0] + 2*I[z, 0, 1, 1, 0, 1, 0, 0, 1, 0] + 2*I[z, 0, 1, 1, 0, 1, 1, 1, 0, 0] - 2*I[z, 0, 1, 1, 0, 1, 1, 1, 1, 0] + 2*I[z, 0, 1, 1, 1, 0, 0, 0, 1, 0] - 2*I[z, 0, 1, 1, 1, 0, 0, 1, 1, 0] - 2*I[z, 0, 1, 1, 1, 0, 1, 0, 0, 0] + 2*I[z, 0, 1, 1, 1, 0, 1, 1, 0, 0] + 2*I[z, 0, 1, 1, 1, 1, 0, 0, 0, 0] - 2*I[z, 0, 1, 1, 1, 1, 0, 0, 1, 0] - 2*I[z, 0, 1, 1, 1, 1, 0, 1, 0, 0] + 2*I[z, 0, 1, 1, 1, 1, 0, 1, 1, 0] + 2*I[z, 1, 0, 0, 0, 0, 1, 0, 0, 0] - 2*I[z, 1, 0, 0, 0, 0, 1, 0, 1, 0] - 2*I[z, 1, 0, 0, 0, 0, 1, 1, 0, 0] + 2*I[z, 1, 0, 0, 0, 0, 1, 1, 1, 0] + 2*I[z, 1, 0, 0, 0, 1, 0, 0, 1, 0] - 2*I[z, 1, 0, 0, 0, 1, 0, 1, 1, 0] - 2*I[z, 1, 0, 0, 0, 1, 1, 0, 0, 0] + 2*I[z, 1, 0, 0, 0, 1, 1, 1, 0, 0] - 2*I[z, 1, 0, 0, 1, 0, 0, 0, 0, 0] + 2*I[z, 1, 0, 0, 1, 0, 0, 0, 1, 0] + 2*I[z, 1, 0, 0, 1, 0, 1, 1, 0, 0] - 2*I[z, 1, 0, 0, 1, 0, 1, 1, 1, 0] + 2*I[z, 1, 0, 0, 1, 1, 0, 0, 0, 0] - 4*I[z, 1, 0, 0, 1, 1, 0, 0, 1, 0] + 2*I[z, 1, 0, 0, 1, 1, 0, 1, 1, 0] + 2*I[z, 1, 0, 0, 1, 1, 1, 0, 1, 0] - 2*I[z, 1, 0, 0, 1, 1, 1, 1, 0, 0] - 2*I[z, 1, 0, 1, 0, 0, 0, 0, 1, 0] + 2*I[z, 1, 0, 1, 0, 0, 0, 1, 1, 0] + 2*I[z, 1, 0, 1, 0, 0, 1, 0, 1, 0] - 2*I[z, 1, 0, 1, 0, 0, 1, 1, 1, 0] + 2*I[z, 1, 0, 1, 1, 0, 0, 0, 0, 0] - 2*I[z, 1, 0, 1, 1, 0, 0, 1, 1, 0] - 2*I[z, 1, 0, 1, 1, 0, 1, 0, 0, 0] + 2*I[z, 1, 0, 1, 1, 0, 1, 1, 1, 0] - 2*I[z, 1, 0, 1, 1, 1, 0, 0, 0, 0] + 2*I[z, 1, 0, 1, 1, 1, 0, 0, 1, 0] + 2*I[z, 1, 0, 1, 1, 1, 1, 0, 0, 0] - 2*I[z, 1, 0, 1, 1, 1, 1, 0, 1, 0] + 2*I[z, 1, 1, 0, 0, 0, 0, 1, 0, 0] - 2*I[z, 1, 1, 0, 0, 0, 0, 1, 1, 0] - 2*I[z, 1, 1, 0, 0, 0, 1, 0, 0, 0] + 2*I[z, 1, 1, 0, 0, 0, 1, 0, 1, 0] - 2*I[z, 1, 1, 0, 0, 1, 0, 0, 0, 0] + 2*I[z, 1, 1, 0, 0, 1, 0, 1, 1, 0] + 4*I[z, 1, 1, 0, 0, 1, 1, 0, 0, 0] - 2*I[z, 1, 1, 0, 0, 1, 1, 0, 1, 0] - 2*I[z, 1, 1, 0, 0, 1, 1, 1, 0, 0] + 2*I[z, 1, 1, 0, 1, 0, 0, 0, 0, 0] - 2*I[z, 1, 1, 0, 1, 0, 0, 0, 1, 0] - 2*I[z, 1, 1, 0, 1, 0, 0, 1, 0, 0] + 2*I[z, 1, 1, 0, 1, 0, 0, 1, 1, 0] + 2*I[z, 1, 1, 0, 1, 1, 0, 0, 1, 0] - 2*I[z, 1, 1, 0, 1, 1, 0, 1, 1, 0] - 2*I[z, 1, 1, 0, 1, 1, 1, 0, 0, 0] + 2*I[z, 1, 1, 0, 1, 1, 1, 1, 0, 0] + 2*I[z, 1, 1, 1, 0, 0, 0, 0, 1, 0] - 2*I[z, 1, 1, 1, 0, 0, 0, 1, 0, 0] - 2*I[z, 1, 1, 1, 0, 0, 1, 0, 1, 0] + 2*I[z, 1, 1, 1, 0, 0, 1, 1, 0, 0] + 2*I[z, 1, 1, 1, 0, 1, 0, 0, 0, 0] - 2*I[z, 1, 1, 1, 0, 1, 0, 0, 1, 0] - 2*I[z, 1, 1, 1, 0, 1, 1, 0, 0, 0] + 2*I[z, 1, 1, 1, 0, 1, 1, 0, 1, 0] - 2*I[z, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 2*I[z, 1, 1, 1, 1, 0, 0, 1, 0, 0] + 2*I[z, 1, 1, 1, 1, 0, 1, 0, 0, 0] - 2*I[z, 1, 1, 1, 1, 0, 1, 1, 0, 0]))/(z - zz)^2 + (-2*I[z, 0, 0, 0, 0, 1, 0, 0, 1, 0] + 2*I[z, 0, 0, 0, 0, 1, 0, 1, 0, 0] + 2*I[z, 0, 0, 0, 0, 1, 1, 0, 1, 0] - 2*I[z, 0, 0, 0, 0, 1, 1, 1, 0, 0] + 2*I[z, 0, 0, 0, 1, 1, 0, 0, 1, 0] - 2*I[z, 0, 0, 0, 1, 1, 0, 1, 0, 0] - 2*I[z, 0, 0, 0, 1, 1, 1, 0, 1, 0] + 2*I[z, 0, 0, 0, 1, 1, 1, 1, 0, 0] + 2*I[z, 0, 0, 1, 0, 0, 0, 0, 1, 0] - 2*I[z, 0, 0, 1, 0, 0, 0, 1, 0, 0] - 2*I[z, 0, 0, 1, 0, 0, 1, 0, 1, 0] + 2*I[z, 0, 0, 1, 0, 0, 1, 1, 0, 0] - 2*I[z, 0, 0, 1, 1, 0, 0, 0, 1, 0] + 2*I[z, 0, 0, 1, 1, 0, 0, 1, 0, 0] + 2*I[z, 0, 0, 1, 1, 0, 1, 0, 1, 0] - 2*I[z, 0, 0, 1, 1, 0, 1, 1, 0, 0] + 2*I[z, 0, 1, 0, 0, 0, 1, 0, 0, 0] - 2*I[z, 0, 1, 0, 0, 0, 1, 0, 1, 0] - 2*I[z, 0, 1, 0, 0, 0, 1, 1, 0, 0] + 2*I[z, 0, 1, 0, 0, 0, 1, 1, 1, 0] + 2*I[z, 0, 1, 0, 0, 1, 0, 0, 1, 0] - I[z, 0, 1, 0, 0, 1, 0, 1, 0, 0] - I[z, 0, 1, 0, 0, 1, 0, 1, 1, 0] - 2*I[z, 0, 1, 0, 0, 1, 1, 0, 0, 0] + 3*I[z, 0, 1, 0, 0, 1, 1, 1, 0, 0] - I[z, 0, 1, 0, 0, 1, 1, 1, 1, 0] - 2*I[z, 0, 1, 0, 1, 0, 0, 0, 0, 0] + 2*I[z, 0, 1, 0, 1, 0, 0, 0, 1, 0] + I[z, 0, 1, 0, 1, 0, 0, 1, 0, 0] - I[z, 0, 1, 0, 1, 0, 0, 1, 1, 0] + I[z, 0, 1, 0, 1, 0, 1, 1, 0, 0] - I[z, 0, 1, 0, 1, 0, 1, 1, 1, 0] + 2*I[z, 0, 1, 0, 1, 1, 0, 0, 0, 0] - 4*I[z, 0, 1, 0, 1, 1, 0, 0, 1, 0] + 2*I[z, 0, 1, 0, 1, 1, 0, 1, 1, 0] + 2*I[z, 0, 1, 0, 1, 1, 1, 0, 1, 0] - 2*I[z, 0, 1, 0, 1, 1, 1, 1, 0, 0] - 2*I[z, 0, 1, 1, 0, 0, 0, 0, 1, 0] + 2*I[z, 0, 1, 1, 0, 0, 0, 1, 0, 0] - 2*I[z, 0, 1, 1, 0, 0, 1, 0, 0, 0] + 4*I[z, 0, 1, 1, 0, 0, 1, 0, 1, 0] - 2*I[z, 0, 1, 1, 0, 0, 1, 1, 1, 0] - I[z, 0, 1, 1, 0, 1, 0, 1, 0, 0] + I[z, 0, 1, 1, 0, 1, 0, 1, 1, 0] + 2*I[z, 0, 1, 1, 0, 1, 1, 0, 0, 0] - 2*I[z, 0, 1, 1, 0, 1, 1, 0, 1, 0] - I[z, 0, 1, 1, 0, 1, 1, 1, 0, 0] + I[z, 0, 1, 1, 0, 1, 1, 1, 1, 0] + 2*I[z, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 3*I[z, 0, 1, 1, 1, 0, 0, 1, 0, 0] + I[z, 0, 1, 1, 1, 0, 0, 1, 1, 0] - 2*I[z, 0, 1, 1, 1, 0, 1, 0, 1, 0] + I[z, 0, 1, 1, 1, 0, 1, 1, 0, 0] + I[z, 0, 1, 1, 1, 0, 1, 1, 1, 0] - 2*I[z, 0, 1, 1, 1, 1, 0, 0, 0, 0] + 2*I[z, 0, 1, 1, 1, 1, 0, 0, 1, 0] + 2*I[z, 0, 1, 1, 1, 1, 0, 1, 0, 0] - 2*I[z, 0, 1, 1, 1, 1, 0, 1, 1, 0] - 2*I[z, 1, 0, 0, 0, 0, 1, 0, 0, 0] + 2*I[z, 1, 0, 0, 0, 0, 1, 0, 1, 0] + 2*I[z, 1, 0, 0, 0, 0, 1, 1, 0, 0] - 2*I[z, 1, 0, 0, 0, 0, 1, 1, 1, 0] + 2*I[z, 1, 0, 0, 0, 1, 0, 0, 1, 0] - 2*I[z, 1, 0, 0, 0, 1, 0, 1, 0, 0] + 2*I[z, 1, 0, 0, 0, 1, 1, 0, 0, 0] - 4*I[z, 1, 0, 0, 0, 1, 1, 0, 1, 0] + 2*I[z, 1, 0, 0, 0, 1, 1, 1, 1, 0] + 2*I[z, 1, 0, 0, 1, 0, 0, 0, 0, 0] - 2*I[z, 1, 0, 0, 1, 0, 0, 0, 1, 0] - 2*I[z, 1, 0, 0, 1, 0, 0, 1, 0, 0] + 2*I[z, 1, 0, 0, 1, 0, 0, 1, 1, 0] - 2*I[z, 1, 0, 0, 1, 1, 0, 0, 0, 0] + 4*I[z, 1, 0, 0, 1, 1, 0, 1, 0, 0] - 2*I[z, 1, 0, 0, 1, 1, 0, 1, 1, 0] + 2*I[z, 1, 0, 0, 1, 1, 1, 0, 1, 0] - 2*I[z, 1, 0, 0, 1, 1, 1, 1, 0, 0] - 2*I[z, 1, 0, 1, 0, 0, 0, 0, 1, 0] + 2*I[z, 1, 0, 1, 0, 0, 0, 1, 0, 0] + 2*I[z, 1, 0, 1, 0, 0, 1, 0, 0, 0] - 4*I[z, 1, 0, 1, 0, 0, 1, 1, 0, 0] + 2*I[z, 1, 0, 1, 0, 0, 1, 1, 1, 0] - 2*I[z, 1, 0, 1, 0, 1, 1, 0, 0, 0] + 2*I[z, 1, 0, 1, 0, 1, 1, 0, 1, 0] + 2*I[z, 1, 0, 1, 0, 1, 1, 1, 0, 0] - 2*I[z, 1, 0, 1, 0, 1, 1, 1, 1, 0] - 2*I[z, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 4*I[z, 1, 0, 1, 1, 0, 0, 0, 1, 0] - 2*I[z, 1, 0, 1, 1, 0, 0, 1, 1, 0] - 2*I[z, 1, 0, 1, 1, 0, 1, 0, 1, 0] + 2*I[z, 1, 0, 1, 1, 0, 1, 1, 0, 0] + 2*I[z, 1, 0, 1, 1, 1, 0, 0, 0, 0] - 2*I[z, 1, 0, 1, 1, 1, 0, 0, 1, 0] - 2*I[z, 1, 0, 1, 1, 1, 0, 1, 0, 0] + 2*I[z, 1, 0, 1, 1, 1, 0, 1, 1, 0] - 2*I[z, 1, 1, 0, 0, 1, 0, 0, 1, 0] + I[z, 1, 1, 0, 0, 1, 0, 1, 0, 0] + I[z, 1, 1, 0, 0, 1, 0, 1, 1, 0] + 2*I[z, 1, 1, 0, 0, 1, 1, 0, 1, 0] - I[z, 1, 1, 0, 0, 1, 1, 1, 0, 0] - I[z, 1, 1, 0, 0, 1, 1, 1, 1, 0] + I[z, 1, 1, 0, 1, 0, 0, 1, 0, 0] - I[z, 1, 1, 0, 1, 0, 0, 1, 1, 0] - I[z, 1, 1, 0, 1, 0, 1, 1, 0, 0] + I[z, 1, 1, 0, 1, 0, 1, 1, 1, 0] + 2*I[z, 1, 1, 0, 1, 1, 0, 0, 1, 0] - 2*I[z, 1, 1, 0, 1, 1, 0, 1, 0, 0] - 2*I[z, 1, 1, 0, 1, 1, 1, 0, 1, 0] + 2*I[z, 1, 1, 0, 1, 1, 1, 1, 0, 0] + 2*I[z, 1, 1, 1, 0, 0, 0, 0, 1, 0] - 2*I[z, 1, 1, 1, 0, 0, 0, 1, 0, 0] - 2*I[z, 1, 1, 1, 0, 0, 1, 0, 1, 0] + 2*I[z, 1, 1, 1, 0, 0, 1, 1, 0, 0] + I[z, 1, 1, 1, 0, 1, 0, 1, 0, 0] - I[z, 1, 1, 1, 0, 1, 0, 1, 1, 0] - I[z, 1, 1, 1, 0, 1, 1, 1, 0, 0] + I[z, 1, 1, 1, 0, 1, 1, 1, 1, 0] - 2*I[z, 1, 1, 1, 1, 0, 0, 0, 1, 0] + I[z, 1, 1, 1, 1, 0, 0, 1, 0, 0] + I[z, 1, 1, 1, 1, 0, 0, 1, 1, 0] + 2*I[z, 1, 1, 1, 1, 0, 1, 0, 1, 0] - I[z, 1, 1, 1, 1, 0, 1, 1, 0, 0] - I[z, 1, 1, 1, 1, 0, 1, 1, 1, 0] + 8*I[z, 0, 0, 0, 0, 1, 0]*f[3] - 8*I[z, 0, 0, 0, 1, 0, 0]*f[3] - 8*I[z, 0, 0, 1, 0, 1, 0]*f[3] + 8*I[z, 0, 0, 1, 1, 0, 0]*f[3] - 4*I[z, 0, 1, 0, 0, 1, 0]*f[3] + 4*I[z, 0, 1, 0, 1, 0, 0]*f[3] + 4*I[z, 0, 1, 1, 0, 1, 0]*f[3] - 4*I[z, 0, 1, 1, 1, 0, 0]*f[3] - 8*I[z, 1, 0, 0, 0, 1, 0]*f[3] + 8*I[z, 1, 0, 0, 1, 0, 0]*f[3] + 8*I[z, 1, 0, 1, 0, 1, 0]*f[3] - 8*I[z, 1, 0, 1, 1, 0, 0]*f[3] + 4*I[z, 1, 1, 0, 0, 1, 0]*f[3] - 4*I[z, 1, 1, 0, 1, 0, 0]*f[3] - 4*I[z, 1, 1, 1, 0, 1, 0]*f[3] + 4*I[z, 1, 1, 1, 1, 0, 0]*f[3] - 40*I[z, 0, 0, 1, 0]*f[5] + 20*I[z, 0, 1, 0, 0]*f[5] + 20*I[z, 0, 1, 1, 0]*f[5] + 40*I[z, 1, 0, 1, 0]*f[5] - 20*I[z, 1, 1, 0, 0]*f[5] - 20*I[z, 1, 1, 1, 0]*f[5])/(z - zz)

==> anc/fourloopI176.txt <==
(I[z, 0, 0, 0, 0, 1, 0, 0, 0, 0] - 2*I[z, 0, 0, 0, 0, 1, 0, 0, 1, 0] + I[z, 0, 0, 0, 0, 1, 0, 1, 1, 0] - I[z, 0, 0, 0, 0, 1, 1, 0, 0, 0] + 3*I[z, 0, 0, 0, 0, 1, 1, 0, 1, 0] - 2*I[z, 0, 0, 0, 0, 1, 1, 1, 1, 0] - I[z, 0, 0, 0, 1, 0, 0, 0, 0, 0] + 2*I[z, 0, 0, 0, 1, 0, 0, 0, 1, 0] - 2*I[z, 0, 0, 0, 1, 0, 0, 1, 1, 0] + I[z, 0, 0, 0, 1, 0, 1, 0, 0, 0] - 2*I[z, 0, 0, 0, 1, 0, 1, 0, 1, 0] + 2*I[z, 0, 0, 0, 1, 0, 1, 1, 1, 0] + 2*I[z, 0, 0, 0, 1, 1, 0, 1, 1, 0] - 2*I[z, 0, 0, 0, 1, 1, 1, 0, 1, 0] - I[z, 0, 0, 1, 0, 1, 0, 0, 0, 0] + 2*I[z, 0, 0, 1, 0, 1, 0, 0, 1, 0] - 2*I[z, 0, 0, 1, 0, 1, 0, 1, 1, 0] + I[z, 0, 0, 1, 0, 1, 1, 0, 0, 0] - 2*I[z, 0, 0, 1, 0, 1, 1, 0, 1, 0] + 2*I[z, 0, 0, 1, 0, 1, 1, 1, 1, 0] + I[z, 0, 0, 1, 1, 0, 0, 0, 0, 0] - 2*I[z, 0, 0, 1, 1, 0, 0, 0, 1, 0] + 2*I[z, 0, 0, 1, 1, 0, 0, 1, 1, 0] - I[z, 0, 0, 1, 1, 0, 1, 0, 0, 0] + 2*I[z, 0, 0, 1, 1, 0, 1, 0, 1, 0] - 2*I[z, 0, 0, 1, 1, 0, 1, 1, 1, 0] - 2*I[z, 0, 0, 1, 1, 1, 0, 1, 1, 0] + 2*I[z, 0, 0, 1, 1, 1, 1, 0, 1, 0] + I[z, 0, 1, 0, 0, 0, 0, 1, 1, 0] - I[z, 0, 1, 0, 0, 0, 1, 0, 1, 0] - I[z, 0, 1, 0, 0, 0, 1, 1, 0, 0] + 2*I[z, 0, 1, 0, 0, 1, 0, 0, 1, 0] - 2*I[z, 0, 1, 0, 0, 1, 0, 1, 1, 0] - 2*I[z, 0, 1, 0, 0, 1, 1, 0, 1, 0] + 2*I[z, 0, 1, 0, 0, 1, 1, 1, 0, 0] + 2*I[z, 0, 1, 0, 0, 1, 1, 1, 1, 0] - I[z, 0, 1, 0, 1, 0, 0, 0, 1, 0] + 2*I[z, 0, 1, 0, 1, 0, 0, 1, 1, 0] + 2*I[z, 0, 1, 0, 1, 0, 1, 0, 1, 0] - 4*I[z, 0, 1, 0, 1, 0, 1, 1, 1, 0] - 2*I[z, 0, 1, 0, 1, 1, 0, 0, 1, 0] + 4*I[z, 0, 1, 0, 1, 1, 1, 0, 1, 0] - 2*I[z, 0, 1, 0, 1, 1, 1, 1, 0, 0] - I[z, 0, 1, 1, 0, 0, 0, 0, 1, 0] + I[z, 0, 1, 1, 0, 0, 0, 1, 0, 0] - 2*I[z, 0, 1, 1, 0, 0, 0, 1, 1, 0] + 2*I[z, 0, 1, 1, 0, 0, 1, 0, 1, 0] + 2*I[z, 0, 1, 1, 0, 0, 1, 1, 1, 0] - 2*I[z, 0, 1, 1, 0, 1, 0, 0, 1, 0] + 4*I[z, 0, 1, 1, 0, 1, 0, 1, 1, 0] - 2*I[z, 0, 1, 1, 0, 1, 1, 1, 0, 0] - 4*I[z, 0, 1, 1, 0, 1, 1, 1, 1, 0] + 4*I[z, 0, 1, 1, 1, 0, 0, 0, 1, 0] - 2*I[z, 0, 1, 1, 1, 0, 0, 1, 0, 0] - 2*I[z, 0, 1, 1, 1, 0, 0, 1, 1, 0] - 4*I[z, 0, 1, 1, 1, 0, 1, 0, 1, 0] + 2*I[z, 0, 1, 1, 1, 0, 1, 1, 0, 0] - 2*I[z, 0, 1, 1, 1, 1, 0, 0, 1, 0] + 2*I[z, 0, 1, 1, 1, 1, 0, 1, 0, 0] + 4*I[z, 0, 1, 1, 1, 1, 0, 1, 1, 0] - I[z, 0, zz^(-1), 0, 0, 0, 1, 0, 0, 0] + I[z, 0, zz^(-1), 0, 0, 0, 1, 0, 1, 0] + 2*I[z, 0, zz^(-1), 0, 0, 0, 1, 1, 0, 0] - 2*I[z, 0, zz^(-1), 0, 0, 0, 1, 1, 1, 0] + I[z, 0, zz^(-1), 0, 0, 1, 0, 0, 0, 0] - 2*I[z, 0, zz^(-1), 0, 0, 1, 0, 0, 1, 0] - I[z, 0, zz^(-1), 0, 0, 1, 0, 1, 0, 0] + 2*I[z, 0, zz^(-1), 0, 0, 1, 0, 1, 1, 0] + 2*I[z, 0, zz^(-1), 0, 0, 1, 1, 0, 1, 0] - 2*I[z, 0, zz^(-1), 0, 0, 1, 1, 1, 0, 0] + I[z, 0, zz^(-1), 0, 1, 0, 0, 0, 1, 0] - 2*I[z, 0, zz^(-1), 0, 1, 0, 0, 1, 1, 0] + I[z, 0, zz^(-1), 0, 1, 0, 1, 0, 0, 0] - 2*I[z, 0, zz^(-1), 0, 1, 0, 1, 0, 1, 0] - 2*I[z, 0, zz^(-1), 0, 1, 0, 1, 1, 0, 0] + 4*I[z, 0, zz^(-1), 0, 1, 0, 1, 1, 1, 0] - 2*I[z, 0, zz^(-1), 0, 1, 1, 0, 0, 0, 0] + 2*I[z, 0, zz^(-1), 0, 1, 1, 0, 0, 1, 0] + 2*I[z, 0, zz^(-1), 0, 1, 1, 0, 1, 0, 0] + 2*I[z, 0, zz^(-1), 0, 1, 1, 1, 0, 0, 0] - 4*I[z, 0, zz^(-1), 0, 1, 1, 1, 0, 1, 0] - I[z, 0, zz^(-1), 1, 0, 0, 0, 1, 0, 0] + 2*I[z, 0, zz^(-1), 1, 0, 0, 0, 1, 1, 0] + 2*I[z, 0, zz^(-1), 1, 0, 0, 1, 0, 0, 0] - 2*I[z, 0, zz^(-1), 1, 0, 0, 1, 0, 1, 0] - 2*I[z, 0, zz^(-1), 1, 0, 0, 1, 1, 0, 0] - I[z, 0, zz^(-1), 1, 0, 1, 0, 0, 0, 0] + 2*I[z, 0, zz^(-1), 1, 0, 1, 0, 0, 1, 0] + 2*I[z, 0, zz^(-1), 1, 0, 1, 0, 1, 0, 0] - 4*I[z, 0, zz^(-1), 1, 0, 1, 0, 1, 1, 0] - 2*I[z, 0, zz^(-1), 1, 0, 1, 1, 0, 0, 0] + 4*I[z, 0, zz^(-1), 1, 0, 1, 1, 1, 0, 0] - 2*I[z, 0, zz^(-1), 1, 1, 0, 0, 0, 1, 0] + 2*I[z, 0, zz^(-1), 1, 1, 0, 0, 1, 0, 0] - 2*I[z, 0, zz^(-1), 1, 1, 0, 1, 0, 0, 0] + 4*I[z, 0, zz^(-1), 1, 1, 0, 1, 0, 1, 0] + 2*I[z, 0, zz^(-1), 1, 1, 1, 0, 0, 0, 0] - 4*I[z, 0, zz^(-1), 1, 1, 1, 0, 1, 0, 0] + I[z, 1, 0, 0, 0, 0, 1, 0, 1, 0] + I[z, 1, 0, 0, 0, 0, 1, 1, 0, 0] - 2*I[z, 1, 0, 0, 0, 0, 1, 1, 1, 0] - 2*I[z, 1, 0, 0, 0, 1, 0, 0, 0, 0] + 2*I[z, 1, 0, 0, 0, 1, 0, 0, 1, 0] + 2*I[z, 1, 0, 0, 0, 1, 1, 0, 0, 0] - 4*I[z, 1, 0, 0, 0, 1, 1, 0, 1, 0] - 2*I[z, 1, 0, 0, 0, 1, 1, 1, 0, 0] + 4*I[z, 1, 0, 0, 0, 1, 1, 1, 1, 0] + 2*I[z, 1, 0, 0, 1, 0, 0, 0, 0, 0] - 4*I[z, 1, 0, 0, 1, 0, 0, 0, 1, 0] + 4*I[z, 1, 0, 0, 1, 0, 0, 1, 1, 0] - 2*I[z, 1, 0, 0, 1, 0, 1, 0, 0, 0] + 2*I[z, 1, 0, 0, 1, 0, 1, 0, 1, 0] - 2*I[z, 1, 0, 0, 1, 0, 1, 1, 1, 0] + 2*I[z, 1, 0, 0, 1, 1, 0, 0, 1, 0] - 6*I[z, 1, 0, 0, 1, 1, 0, 1, 1, 0] + 2*I[z, 1, 0, 0, 1, 1, 1, 0, 1, 0] + 2*I[z, 1, 0, 0, 1, 1, 1, 1, 0, 0] + I[z, 1, 0, 1, 0, 0, 0, 0, 1, 0] - 4*I[z, 1, 0, 1, 0, 0, 0, 1, 1, 0] + 6*I[z, 1, 0, 1, 0, 0, 1, 1, 1, 0] + 2*I[z, 1, 0, 1, 0, 1, 0, 0, 0, 0] - 4*I[z, 1, 0, 1, 0, 1, 0, 0, 1, 0] + 4*I[z, 1, 0, 1, 0, 1, 0, 1, 1, 0] - 2*I[z, 1, 0, 1, 0, 1, 1, 0, 0, 0] + 4*I[z, 1, 0, 1, 0, 1, 1, 0, 1, 0] - 8*I[z, 1, 0, 1, 0, 1, 1, 1, 1, 0] - 3*I[z, 1, 0, 1, 1, 0, 0, 0, 0, 0] + 6*I[z, 1, 0, 1, 1, 0, 0, 0, 1, 0] - 2*I[z, 1, 0, 1, 1, 0, 0, 1, 1, 0] + 2*I[z, 1, 0, 1, 1, 0, 1, 0, 0, 0] - 4*I[z, 1, 0, 1, 1, 0, 1, 0, 1, 0] - 4*I[z, 1, 0, 1, 1, 0, 1, 1, 1, 0] + 2*I[z, 1, 0, 1, 1, 1, 0, 0, 0, 0] - 6*I[z, 1, 0, 1, 1, 1, 0, 0, 1, 0] + 8*I[z, 1, 0, 1, 1, 1, 0, 1, 1, 0] - 2*I[z, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 4*I[z, 1, 0, 1, 1, 1, 1, 0, 1, 0] - I[z, 1, 1, 0, 0, 0, 0, 1, 0, 0] + 2*I[z, 1, 1, 0, 0, 0, 0, 1, 1, 0] - 2*I[z, 1, 1, 0, 0, 0, 1, 0, 1, 0] + 2*I[z, 1, 1, 0, 0, 1, 0, 0, 0, 0] - 2*I[z, 1, 1, 0, 0, 1, 0, 1, 1, 0] - 2*I[z, 1, 1, 0, 0, 1, 1, 0, 0, 0] + 2*I[z, 1, 1, 0, 0, 1, 1, 0, 1, 0] + 2*I[z, 1, 1, 0, 0, 1, 1, 1, 0, 0] - I[z, 1, 1, 0, 1, 0, 0, 0, 0, 0] + 2*I[z, 1, 1, 0, 1, 0, 0, 0, 1, 0] - 2*I[z, 1, 1, 0, 1, 0, 0, 1, 1, 0] + 2*I[z, 1, 1, 0, 1, 0, 1, 0, 0, 0] - 2*I[z, 1, 1, 0, 1, 1, 0, 0, 0, 0] - 2*I[z, 1, 1, 0, 1, 1, 0, 0, 1, 0] + 4*I[z, 1, 1, 0, 1, 1, 0, 1, 1, 0] + 2*I[z, 1, 1, 0, 1, 1, 1, 0, 0, 0] - 4*I[z, 1, 1, 0, 1, 1, 1, 1, 0, 0] - 2*I[z, 1, 1, 1, 0, 0, 0, 0, 1, 0] + 2*I[z, 1, 1, 1, 0, 0, 0, 1, 0, 0] + 2*I[z, 1, 1, 1, 0, 0, 1, 0, 1, 0] - 2*I[z, 1, 1, 1, 0, 0, 1, 1, 0, 0] - 2*I[z, 1, 1, 1, 0, 1, 0, 0, 0, 0] + 2*I[z, 1, 1, 1, 0, 1, 0, 0, 1, 0] + 2*I[z, 1, 1, 1, 0, 1, 1, 0, 0, 0] - 4*I[z, 1, 1, 1, 0, 1, 1, 0, 1, 0] + 2*I[z, 1, 1, 1, 1, 0, 0, 0, 0, 0] - 2*I[z, 1, 1, 1, 1, 0, 0, 1, 0, 0] - 2*I[z, 1, 1, 1, 1, 0, 1, 0, 0, 0] + 4*I[z, 1, 1, 1, 1, 0, 1, 1, 0, 0] - 2*I[z, 1, zz^(-1), 0, 0, 0, 1, 0, 0, 0] + 2*I[z, 1, zz^(-1), 0, 0, 0, 1, 0, 1, 0] + 4*I[z, 1, zz^(-1), 0, 0, 0, 1, 1, 0, 0] - 4*I[z, 1, zz^(-1), 0, 0, 0, 1, 1, 1, 0] + 2*I[z, 1, zz^(-1), 0, 0, 1, 0, 0, 0, 0] - 4*I[z, 1, zz^(-1), 0, 0, 1, 0, 0, 1, 0] - 2*I[z, 1, zz^(-1), 0, 0, 1, 0, 1, 0, 0] + 4*I[z, 1, zz^(-1), 0, 0, 1, 0, 1, 1, 0] + 4*I[z, 1, zz^(-1), 0, 0, 1, 1, 0, 1, 0] - 4*I[z, 1, zz^(-1), 0, 0, 1, 1, 1, 0, 0] + 2*I[z, 1, zz^(-1), 0, 1, 0, 0, 0, 1, 0] - 4*I[z, 1, zz^(-1), 0, 1, 0, 0, 1, 1, 0] + 2*I[z, 1, zz^(-1), 0, 1, 0, 1, 0, 0, 0] - 4*I[z, 1, zz^(-1), 0, 1, 0, 1, 0, 1, 0] - 4*I[z, 1, zz^(-1), 0, 1, 0, 1, 1, 0, 0] + 8*I[z, 1, zz^(-1), 0, 1, 0, 1, 1, 1, 0] - 4*I[z, 1, zz^(-1), 0, 1, 1, 0, 0, 0, 0] + 4*I[z, 1, zz^(-1), 0, 1, 1, 0, 0, 1, 0] + 4*I[z, 1, zz^(-1), 0, 1, 1, 0, 1, 0, 0] + 4*I[z, 1, zz^(-1), 0, 1, 1, 1, 0, 0, 0] - 8*I[z, 1, zz^(-1), 0, 1, 1, 1, 0, 1, 0] - 2*I[z, 1, zz^(-1), 1, 0, 0, 0, 1, 0, 0] + 4*I[z, 1, zz^(-1), 1, 0, 0, 0, 1, 1, 0] + 4*I[z, 1, zz^(-1), 1, 0, 0, 1, 0, 0, 0] - 4*I[z, 1, zz^(-1), 1, 0, 0, 1, 0, 1, 0] - 4*I[z, 1, zz^(-1), 1, 0, 0, 1, 1, 0, 0] - 2*I[z, 1, zz^(-1), 1, 0, 1, 0, 0, 0, 0] + 4*I[z, 1, zz^(-1), 1, 0, 1, 0, 0, 1, 0] + 4*I[z, 1, zz^(-1), 1, 0, 1, 0, 1, 0, 0] - 8*I[z, 1, zz^(-1), 1, 0, 1, 0, 1, 1, 0] - 4*I[z, 1, zz^(-1), 1, 0, 1, 1, 0, 0, 0] + 8*I[z, 1, zz^(-1), 1, 0, 1, 1, 1, 0, 0] - 4*I[z, 1, zz^(-1), 1, 1, 0, 0, 0, 1, 0] + 4*I[z, 1, zz^(-1), 1, 1, 0, 0, 1, 0, 0] - 4*I[z, 1, zz^(-1), 1, 1, 0, 1, 0, 0, 0] + 8*I[z, 1, zz^(-1), 1, 1, 0, 1, 0, 1, 0] + 4*I[z, 1, zz^(-1), 1, 1, 1, 0, 0, 0, 0] - 8*I[z, 1, zz^(-1), 1, 1, 1, 0, 1, 0, 0] + 2*I[z, zz^(-1), 0, 0, 0, 0, 1, 0, 0, 0] - 2*I[z, zz^(-1), 0, 0, 0, 0, 1, 0, 1, 0] - 4*I[z, zz^(-1), 0, 0, 0, 0, 1, 1, 0, 0] + 4*I[z, zz^(-1), 0, 0, 0, 0, 1, 1, 1, 0] + 2*I[z, zz^(-1), 0, 0, 0, 1, 0, 1, 0, 0] - 2*I[z, zz^(-1), 0, 0, 0, 1, 0, 1, 1, 0] - 2*I[z, zz^(-1), 0, 0, 0, 1, 1, 0, 0, 0] + 2*I[z, zz^(-1), 0, 0, 0, 1, 1, 0, 1, 0] + 4*I[z, zz^(-1), 0, 0, 0, 1, 1, 1, 0, 0] - 4*I[z, zz^(-1), 0, 0, 0, 1, 1, 1, 1, 0] - 2*I[z, zz^(-1), 0, 0, 1, 0, 0, 0, 0, 0] + 4*I[z, zz^(-1), 0, 0, 1, 0, 0, 0, 1, 0] - 4*I[z, zz^(-1), 0, 0, 1, 0, 0, 1, 1, 0] + 2*I[z, zz^(-1), 0, 0, 1, 0, 1, 1, 0, 0] + 2*I[z, zz^(-1), 0, 0, 1, 1, 0, 0, 0, 0] - 4*I[z, zz^(-1), 0, 0, 1, 1, 0, 0, 1, 0] - 2*I[z, zz^(-1), 0, 0, 1, 1, 0, 1, 0, 0] + 8*I[z, zz^(-1), 0, 0, 1, 1, 0, 1, 1, 0] - 4*I[z, zz^(-1), 0, 0, 1, 1, 1, 1, 0, 0] - 2*I[z, zz^(-1), 0, 1, 0, 0, 0, 0, 1, 0] + 6*I[z, zz^(-1), 0, 1, 0, 0, 0, 1, 1, 0] - 8*I[z, zz^(-1), 0, 1, 0, 0, 1, 1, 1, 0] - 2*I[z, zz^(-1), 0, 1, 0, 1, 0, 0, 0, 0] + 4*I[z, zz^(-1), 0, 1, 0, 1, 0, 0, 1, 0] - 4*I[z, zz^(-1), 0, 1, 0, 1, 0, 1, 1, 0] + 2*I[z, zz^(-1), 0, 1, 0, 1, 1, 0, 0, 0] - 4*I[z, zz^(-1), 0, 1, 0, 1, 1, 0, 1, 0] + 8*I[z, zz^(-1), 0, 1, 0, 1, 1, 1, 1, 0] + 4*I[z, zz^(-1), 0, 1, 1, 0, 0, 0, 0, 0] - 6*I[z, zz^(-1), 0, 1, 1, 0, 0, 0, 1, 0] - 2*I[z, zz^(-1), 0, 1, 1, 0, 1, 0, 0, 0] + 4*I[z, zz^(-1), 0, 1, 1, 0, 1, 0, 1, 0] + 8*I[z, zz^(-1), 0, 1, 1, 0, 1, 1, 1, 0] - 4*I[z, zz^(-1), 0, 1, 1, 1, 0, 0, 0, 0] + 8*I[z, zz^(-1), 0, 1, 1, 1, 0, 0, 1, 0] - 8*I[z, zz^(-1), 0, 1, 1, 1, 0, 1, 1, 0] + 4*I[z, zz^(-1), 0, 1, 1, 1, 1, 0, 0, 0] - 8*I[z, zz^(-1), 0, 1, 1, 1, 1, 0, 1, 0] + 2*I[z, zz^(-1), 1, 0, 0, 0, 0, 1, 0, 0] - 4*I[z, zz^(-1), 1, 0, 0, 0, 0, 1, 1, 0] - 4*I[z, zz^(-1), 1, 0, 0, 0, 1, 0, 0, 0] + 6*I[z, zz^(-1), 1, 0, 0, 0, 1, 0, 1, 0] + 6*I[z, zz^(-1), 1, 0, 0, 0, 1, 1, 0, 0] - 4*I[z, zz^(-1), 1, 0, 0, 0, 1, 1, 1, 0] - 4*I[z, zz^(-1), 1, 0, 0, 1, 0, 0, 1, 0] - 4*I[z, zz^(-1), 1, 0, 0, 1, 0, 1, 0, 0] + 8*I[z, zz^(-1), 1, 0, 0, 1, 0, 1, 1, 0] + 4*I[z, zz^(-1), 1, 0, 0, 1, 1, 0, 0, 0] - 8*I[z, zz^(-1), 1, 0, 0, 1, 1, 1, 0, 0] + 2*I[z, zz^(-1), 1, 0, 1, 0, 0, 0, 0, 0] - 2*I[z, zz^(-1), 1, 0, 1, 0, 0, 0, 1, 0] - 4*I[z, zz^(-1), 1, 0, 1, 0, 1, 0, 1, 0] - 4*I[z, zz^(-1), 1, 0, 1, 0, 1, 1, 0, 0] + 8*I[z, zz^(-1), 1, 0, 1, 0, 1, 1, 1, 0] - 2*I[z, zz^(-1), 1, 0, 1, 1, 0, 0, 0, 0] + 8*I[z, zz^(-1), 1, 0, 1, 1, 0, 0, 1, 0] + 4*I[z, zz^(-1), 1, 0, 1, 1, 0, 1, 0, 0] - 8*I[z, zz^(-1), 1, 0, 1, 1, 0, 1, 1, 0] - 8*I[z, zz^(-1), 1, 0, 1, 1, 1, 0, 1, 0] + 8*I[z, zz^(-1), 1, 0, 1, 1, 1, 1, 0, 0] + 4*I[z, zz^(-1), 1, 1, 0, 0, 0, 0, 1, 0] - 6*I[z, zz^(-1), 1, 1, 0, 0, 0, 1, 0, 0] + 4*I[z, zz^(-1), 1, 1, 0, 0, 0, 1, 1, 0] + 4*I[z, zz^(-1), 1, 1, 0, 0, 1, 0, 0, 0] - 8*I[z, zz^(-1), 1, 1, 0, 0, 1, 0, 1, 0] + 2*I[z, zz^(-1), 1, 1, 0, 1, 0, 0, 0, 0] + 4*I[z, zz^(-1), 1, 1, 0, 1, 0, 1, 0, 0] - 8*I[z, zz^(-1), 1, 1, 0, 1, 0, 1, 1, 0] - 8*I[z, zz^(-1), 1, 1, 0, 1, 1, 0, 0, 0] + 8*I[z, zz^(-1), 1, 1, 0, 1, 1, 0, 1, 0] + 8*I[z, zz^(-1), 1, 1, 0, 1, 1, 1, 0, 0] - 4*I[z, zz^(-1), 1, 1, 1, 0, 0, 0, 0, 0] - 4*I[z, zz^(-1), 1, 1, 1, 0, 0, 0, 1, 0] + 8*I[z, zz^(-1), 1, 1, 1, 0, 0, 1, 0, 0] + 8*I[z, zz^(-1), 1, 1, 1, 0, 1, 0, 1, 0] - 8*I[z, zz^(-1), 1, 1, 1, 0, 1, 1, 0, 0] + 4*I[z, zz^(-1), 1, 1, 1, 1, 0, 0, 0, 0] - 8*I[z, zz^(-1), 1, 1, 1, 1, 0, 1, 0, 0] + 4*I[z, zz^(-1), zz^(-1), 0, 0, 0, 1, 0, 0, 0] - 4*I[z, zz^(-1), zz^(-1), 0, 0, 0, 1, 0, 1, 0] - 8*I[z, zz^(-1), zz^(-1), 0, 0, 0, 1, 1, 0, 0] + 8*I[z, zz^(-1), zz^(-1), 0, 0, 0, 1, 1, 1, 0] - 4*I[z, zz^(-1), zz^(-1), 0, 0, 1, 0, 0, 0, 0] + 8*I[z, zz^(-1), zz^(-1), 0, 0, 1, 0, 0, 1, 0] + 4*I[z, zz^(-1), zz^(-1), 0, 0, 1, 0, 1, 0, 0] - 8*I[z, zz^(-1), zz^(-1), 0, 0, 1, 0, 1, 1, 0] - 8*I[z, zz^(-1), zz^(-1), 0, 0, 1, 1, 0, 1, 0] + 8*I[z, zz^(-1), zz^(-1), 0, 0, 1, 1, 1, 0, 0] - 4*I[z, zz^(-1), zz^(-1), 0, 1, 0, 0, 0, 1, 0] + 8*I[z, zz^(-1), zz^(-1), 0, 1, 0, 0, 1, 1, 0] - 4*I[z, zz^(-1), zz^(-1), 0, 1, 0, 1, 0, 0, 0] + 8*I[z, zz^(-1), zz^(-1), 0, 1, 0, 1, 0, 1, 0] + 8*I[z, zz^(-1), zz^(-1), 0, 1, 0, 1, 1, 0, 0] - 16*I[z, zz^(-1), zz^(-1), 0, 1, 0, 1, 1, 1, 0] + 8*I[z, zz^(-1), zz^(-1), 0, 1, 1, 0, 0, 0, 0] - 8*I[z, zz^(-1), zz^(-1), 0, 1, 1, 0, 0, 1, 0] - 8*I[z, zz^(-1), zz^(-1), 0, 1, 1, 0, 1, 0, 0] - 8*I[z, zz^(-1), zz^(-1), 0, 1, 1, 1, 0, 0, 0] + 16*I[z, zz^(-1), zz^(-1), 0, 1, 1, 1, 0, 1, 0] + 4*I[z, zz^(-1), zz^(-1), 1, 0, 0, 0, 1, 0, 0] - 8*I[z, zz^(-1), zz^(-1), 1, 0, 0, 0, 1, 1, 0] - 8*I[z, zz^(-1), zz^(-1), 1, 0, 0, 1, 0, 0, 0] + 8*I[z, zz^(-1), zz^(-1), 1, 0, 0, 1, 0, 1, 0] + 8*I[z, zz^(-1), zz^(-1), 1, 0, 0, 1, 1, 0, 0] + 4*I[z, zz^(-1), zz^(-1), 1, 0, 1, 0, 0, 0, 0] - 8*I[z, zz^(-1), zz^(-1), 1, 0, 1, 0, 0, 1, 0] - 8*I[z, zz^(-1), zz^(-1), 1, 0, 1, 0, 1, 0, 0] + 16*I[z, zz^(-1), zz^(-1), 1, 0, 1, 0, 1, 1, 0] + 8*I[z, zz^(-1), zz^(-1), 1, 0, 1, 1, 0, 0, 0] - 16*I[z, zz^(-1), zz^(-1), 1, 0, 1, 1, 1, 0, 0] + 8*I[z, zz^(-1), zz^(-1), 1, 1, 0, 0, 0, 1, 0] - 8*I[z, zz^(-1), zz^(-1), 1, 1, 0, 0, 1, 0, 0] + 8*I[z, zz^(-1), zz^(-1), 1, 1, 0, 1, 0, 0, 0] - 16*I[z, zz^(-1), zz^(-1), 1, 1, 0, 1, 0, 1, 0] - 8*I[z, zz^(-1), zz^(-1), 1, 1, 1, 0, 0, 0, 0] + 16*I[z, zz^(-1), zz^(-1), 1, 1, 1, 0, 1, 0, 0] + 10*I[z, 0, 0, 0, 0, 1, 0]*f[3] - 4*I[z, 0, 0, 0, 1, 0, 0]*f[3] - 12*I[z, 0, 0, 0, 1, 1, 0]*f[3] - 4*I[z, 0, 0, 1, 0, 1, 0]*f[3] + 4*I[z, 0, 0, 1, 1, 0, 0]*f[3] + 12*I[z, 0, 0, 1, 1, 1, 0]*f[3] - 10*I[z, 0, 1, 0, 0, 1, 0]*f[3] + 6*I[z, 0, 1, 0, 1, 0, 0]*f[3] + 16*I[z, 0, 1, 0, 1, 1, 0]*f[3] + 4*I[z, 0, 1, 1, 0, 1, 0]*f[3] - 20*I[z, 0, 1, 1, 1, 1, 0]*f[3] + 8*I[z, 0, zz^(-1), 0, 0, 1, 0]*f[3] - 16*I[z, 0, zz^(-1), 0, 1, 1, 0]*f[3] - 8*I[z, 0, zz^(-1), 1, 0, 1, 0]*f[3] + 16*I[z, 0, zz^(-1), 1, 1, 1, 0]*f[3] - 16*I[z, 1, 0, 0, 0, 1, 0]*f[3] + 2*I[z, 1, 0, 0, 1, 0, 0]*f[3] + 20*I[z, 1, 0, 0, 1, 1, 0]*f[3] + 20*I[z, 1, 0, 1, 0, 1, 0]*f[3] - 16*I[z, 1, 0, 1, 1, 1, 0]*f[3] + 4*I[z, 1, 1, 0, 0, 1, 0]*f[3] - 4*I[z, 1, 1, 0, 1, 0, 0]*f[3] - 8*I[z, 1, 1, 1, 0, 1, 0]*f[3] - 4*I[z, 1, 1, 1, 1, 0, 0]*f[3] + 16*I[z, 1, zz^(-1), 0, 0, 1, 0]*f[3] - 32*I[z, 1, zz^(-1), 0, 1, 1, 0]*f[3] - 16*I[z, 1, zz^(-1), 1, 0, 1, 0]*f[3] + 32*I[z, 1, zz^(-1), 1, 1, 1, 0]*f[3] + 4*I[z, zz^(-1), 0, 0, 0, 1, 0]*f[3] + 4*I[z, zz^(-1), 0, 0, 1, 0, 0]*f[3] - 8*I[z, zz^(-1), 0, 0, 1, 1, 0]*f[3] - 20*I[z, zz^(-1), 0, 1, 0, 1, 0]*f[3] - 8*I[z, zz^(-1), 0, 1, 1, 0, 0]*f[3] + 8*I[z, zz^(-1), 0, 1, 1, 1, 0]*f[3] + 16*I[z, zz^(-1), 1, 0, 0, 1, 0]*f[3] - 4*I[z, zz^(-1), 1, 0, 1, 0, 0]*f[3] - 32*I[z, zz^(-1), 1, 0, 1, 1, 0]*f[3] + 8*I[z, zz^(-1), 1, 1, 1, 0, 0]*f[3] + 32*I[z, zz^(-1), 1, 1, 1, 1, 0]*f[3] - 32*I[z, zz^(-1), zz^(-1), 0, 0, 1, 0]*f[3] + 64*I[z, zz^(-1), zz^(-1), 0, 1, 1, 0]*f[3] + 32*I[z, zz^(-1), zz^(-1), 1, 0, 1, 0]*f[3] - 64*I[z, zz^(-1), zz^(-1), 1, 1, 1, 0]*f[3])/((z - zz)*(1 - z*zz)) + (-I[z, 0, 0, 0, 0, 1, 0, 0, 0, 0] + 2*I[z, 0, 0, 0, 0, 1, 0, 0, 1, 0] - I[z, 0, 0, 0, 0, 1, 0, 1, 1, 0] + I[z, 0, 0, 0, 0, 1, 1, 0, 0, 0] - 3*I[z, 0, 0, 0, 0, 1, 1, 0, 1, 0] + 2*I[z, 0, 0, 0, 0, 1, 1, 1, 1, 0] + I[z, 0, 0, 0, 1, 0, 0, 0, 0, 0] - 2*I[z, 0, 0, 0, 1, 0, 0, 0, 1, 0] + 2*I[z, 0, 0, 0, 1, 0, 0, 1, 1, 0] - I[z, 0, 0, 0, 1, 0, 1, 0, 0, 0] + 2*I[z, 0, 0, 0, 1, 0, 1, 0, 1, 0] - 2*I[z, 0, 0, 0, 1, 0, 1, 1, 1, 0] - 2*I[z, 0, 0, 0, 1, 1, 0, 1, 1, 0] + 2*I[z, 0, 0, 0, 1, 1, 1, 0, 1, 0] + I[z, 0, 0, 1, 0, 0, 0, 1, 1, 0] - I[z, 0, 0, 1, 0, 0, 1, 0, 1, 0] - I[z, 0, 0, 1, 0, 0, 1, 1, 1, 0] + I[z, 0, 0, 1, 0, 1, 0, 0, 0, 0] - I[z, 0, 0, 1, 0, 1, 0, 0, 1, 0] + 2*I[z, 0, 0, 1, 0, 1, 0, 1, 1, 0] - I[z, 0, 0, 1, 0, 1, 1, 1, 0, 0] - I[z, 0, 0, 1, 1, 0, 0, 0, 0, 0] + I[z, 0, 0, 1, 1, 0, 0, 0, 1, 0] - I[z, 0, 0, 1, 1, 0, 0, 1, 1, 0] + I[z, 0, 0, 1, 1, 0, 1, 1, 0, 0] + 2*I[z, 0, 0, 1, 1, 0, 1, 1, 1, 0] - I[z, 0, 0, 1, 1, 1, 0, 1, 1, 0] - I[z, 0, 0, 1, 1, 1, 1, 0, 1, 0] - 2*I[z, 0, 1, 0, 0, 0, 0, 1, 1, 0] + 3*I[z, 0, 1, 0, 0, 0, 1, 0, 1, 0] + 2*I[z, 0, 1, 0, 0, 0, 1, 1, 0, 0] - 2*I[z, 0, 1, 0, 0, 0, 1, 1, 1, 0] - 4*I[z, 0, 1, 0, 0, 1, 0, 0, 1, 0] - I[z, 0, 1, 0, 0, 1, 0, 1, 0, 0] + 4*I[z, 0, 1, 0, 0, 1, 0, 1, 1, 0] + 3*I[z, 0, 1, 0, 0, 1, 1, 0, 1, 0] - 2*I[z, 0, 1, 0, 0, 1, 1, 1, 0, 0] - 2*I[z, 0, 1, 0, 0, 1, 1, 1, 1, 0] + I[z, 0, 1, 0, 1, 0, 0, 0, 1, 0] + I[z, 0, 1, 0, 1, 0, 0, 1, 0, 0] - 3*I[z, 0, 1, 0, 1, 0, 0, 1, 1, 0] - 4*I[z, 0, 1, 0, 1, 0, 1, 0, 1, 0] + 7*I[z, 0, 1, 0, 1, 0, 1, 1, 1, 0] + 4*I[z, 0, 1, 0, 1, 1, 0, 0, 1, 0] - 6*I[z, 0, 1, 0, 1, 1, 1, 0, 1, 0] + I[z, 0, 1, 0, 1, 1, 1, 1, 0, 0] + 2*I[z, 0, 1, 1, 0, 0, 0, 0, 1, 0] - 2*I[z, 0, 1, 1, 0, 0, 0, 1, 0, 0] + 3*I[z, 0, 1, 1, 0, 0, 0, 1, 1, 0] - 3*I[z, 0, 1, 1, 0, 0, 1, 0, 1, 0] - I[z, 0, 1, 1, 0, 0, 1, 1, 1, 0] + 3*I[z, 0, 1, 1, 0, 1, 0, 0, 1, 0] - 6*I[z, 0, 1, 1, 0, 1, 0, 1, 1, 0] - I[z, 0, 1, 1, 0, 1, 1, 0, 0, 0] + I[z, 0, 1, 1, 0, 1, 1, 0, 1, 0] + 4*I[z, 0, 1, 1, 0, 1, 1, 1, 0, 0] + 2*I[z, 0, 1, 1, 0, 1, 1, 1, 1, 0] - 5*I[z, 0, 1, 1, 1, 0, 0, 0, 1, 0] + 2*I[z, 0, 1, 1, 1, 0, 0, 1, 0, 0] + I[z, 0, 1, 1, 1, 0, 0, 1, 1, 0] + I[z, 0, 1, 1, 1, 0, 1, 0, 0, 0] + 4*I[z, 0, 1, 1, 1, 0, 1, 0, 1, 0] - 4*I[z, 0, 1, 1, 1, 0, 1, 1, 0, 0] + 2*I[z, 0, 1, 1, 1, 1, 0, 0, 1, 0] - I[z, 0, 1, 1, 1, 1, 0, 1, 0, 0] - 2*I[z, 0, 1, 1, 1, 1, 0, 1, 1, 0] + 2*I[z, 0, zz^(-1), 0, 0, 0, 1, 0, 0, 0] - 2*I[z, 0, zz^(-1), 0, 0, 0, 1, 0, 1, 0] - 4*I[z, 0, zz^(-1), 0, 0, 0, 1, 1, 0, 0] + 4*I[z, 0, zz^(-1), 0, 0, 0, 1, 1, 1, 0] - 2*I[z, 0, zz^(-1), 0, 0, 1, 0, 0, 0, 0] + 4*I[z, 0, zz^(-1), 0, 0, 1, 0, 0, 1, 0] + 2*I[z, 0, zz^(-1), 0, 0, 1, 0, 1, 0, 0] - 4*I[z, 0, zz^(-1), 0, 0, 1, 0, 1, 1, 0] - 4*I[z, 0, zz^(-1), 0, 0, 1, 1, 0, 1, 0] + 4*I[z, 0, zz^(-1), 0, 0, 1, 1, 1, 0, 0] - 2*I[z, 0, zz^(-1), 0, 1, 0, 0, 0, 1, 0] + 4*I[z, 0, zz^(-1), 0, 1, 0, 0, 1, 1, 0] - 2*I[z, 0, zz^(-1), 0, 1, 0, 1, 0, 0, 0] + 4*I[z, 0, zz^(-1), 0, 1, 0, 1, 0, 1, 0] + 4*I[z, 0, zz^(-1), 0, 1, 0, 1, 1, 0, 0] - 8*I[z, 0, zz^(-1), 0, 1, 0, 1, 1, 1, 0] + 4*I[z, 0, zz^(-1), 0, 1, 1, 0, 0, 0, 0] - 4*I[z, 0, zz^(-1), 0, 1, 1, 0, 0, 1, 0] - 4*I[z, 0, zz^(-1), 0, 1, 1, 0, 1, 0, 0] - 4*I[z, 0, zz^(-1), 0, 1, 1, 1, 0, 0, 0] + 8*I[z, 0, zz^(-1), 0, 1, 1, 1, 0, 1, 0] + 2*I[z, 0, zz^(-1), 1, 0, 0, 0, 1, 0, 0] - 4*I[z, 0, zz^(-1), 1, 0, 0, 0, 1, 1, 0] - 4*I[z, 0, zz^(-1), 1, 0, 0, 1, 0, 0, 0] + 4*I[z, 0, zz^(-1), 1, 0, 0, 1, 0, 1, 0] + 4*I[z, 0, zz^(-1), 1, 0, 0, 1, 1, 0, 0] + 2*I[z, 0, zz^(-1), 1, 0, 1, 0, 0, 0, 0] - 4*I[z, 0, zz^(-1), 1, 0, 1, 0, 0, 1, 0] - 4*I[z, 0, zz^(-1), 1, 0, 1, 0, 1, 0, 0] + 8*I[z, 0, zz^(-1), 1, 0, 1, 0, 1, 1, 0] + 4*I[z, 0, zz^(-1), 1, 0, 1, 1, 0, 0, 0] - 8*I[z, 0, zz^(-1), 1, 0, 1, 1, 1, 0, 0] + 4*I[z, 0, zz^(-1), 1, 1, 0, 0, 0, 1, 0] - 4*I[z, 0, zz^(-1), 1, 1, 0, 0, 1, 0, 0] + 4*I[z, 0, zz^(-1), 1, 1, 0, 1, 0, 0, 0] - 8*I[z, 0, zz^(-1), 1, 1, 0, 1, 0, 1, 0] - 4*I[z, 0, zz^(-1), 1, 1, 1, 0, 0, 0, 0] + 8*I[z, 0, zz^(-1), 1, 1, 1, 0, 1, 0, 0] - I[z, 1, 0, 0, 0, 0, 1, 0, 1, 0] - 2*I[z, 1, 0, 0, 0, 0, 1, 1, 0, 0] + 3*I[z, 1, 0, 0, 0, 0, 1, 1, 1, 0] + 2*I[z, 1, 0, 0, 0, 1, 0, 0, 0, 0] - I[z, 1, 0, 0, 0, 1, 0, 0, 1, 0] + I[z, 1, 0, 0, 0, 1, 0, 1, 0, 0] - 2*I[z, 1, 0, 0, 0, 1, 0, 1, 1, 0] - I[z, 1, 0, 0, 0, 1, 1, 0, 0, 0] + I[z, 1, 0, 0, 0, 1, 1, 0, 1, 0] + I[z, 1, 0, 0, 0, 1, 1, 1, 0, 0] - I[z, 1, 0, 0, 0, 1, 1, 1, 1, 0] - 2*I[z, 1, 0, 0, 1, 0, 0, 0, 0, 0] + 3*I[z, 1, 0, 0, 1, 0, 0, 0, 1, 0] - 3*I[z, 1, 0, 0, 1, 0, 0, 1, 1, 0] + I[z, 1, 0, 0, 1, 0, 1, 0, 0, 0] + I[z, 1, 0, 0, 1, 0, 1, 1, 0, 0] - I[z, 1, 0, 0, 1, 1, 0, 0, 1, 0] + 5*I[z, 1, 0, 0, 1, 1, 0, 1, 1, 0] - 2*I[z, 1, 0, 0, 1, 1, 1, 0, 1, 0] - 2*I[z, 1, 0, 0, 1, 1, 1, 1, 0, 0] - I[z, 1, 0, 1, 0, 0, 0, 0, 1, 0] - I[z, 1, 0, 1, 0, 0, 0, 1, 0, 0] + 4*I[z, 1, 0, 1, 0, 0, 0, 1, 1, 0] + I[z, 1, 0, 1, 0, 0, 1, 0, 0, 0] - I[z, 1, 0, 1, 0, 0, 1, 0, 1, 0] - I[z, 1, 0, 1, 0, 0, 1, 1, 0, 0] - 3*I[z, 1, 0, 1, 0, 0, 1, 1, 1, 0] - 2*I[z, 1, 0, 1, 0, 1, 0, 0, 0, 0] + 3*I[z, 1, 0, 1, 0, 1, 0, 0, 1, 0] - 3*I[z, 1, 0, 1, 0, 1, 0, 1, 1, 0] + 4*I[z, 1, 0, 1, 0, 1, 1, 1, 0, 0] + 3*I[z, 1, 0, 1, 1, 0, 0, 0, 0, 0] - 4*I[z, 1, 0, 1, 1, 0, 0, 0, 1, 0] + I[z, 1, 0, 1, 1, 0, 0, 1, 0, 0] + I[z, 1, 0, 1, 1, 0, 1, 0, 1, 0] - I[z, 1, 0, 1, 1, 0, 1, 1, 0, 0] + 4*I[z, 1, 0, 1, 1, 0, 1, 1, 1, 0] - 2*I[z, 1, 0, 1, 1, 1, 0, 0, 0, 0] + 3*I[z, 1, 0, 1, 1, 1, 0, 0, 1, 0] - 2*I[z, 1, 0, 1, 1, 1, 0, 1, 0, 0] - 3*I[z, 1, 0, 1, 1, 1, 0, 1, 1, 0] + I[z, 1, 0, 1, 1, 1, 1, 0, 0, 0] - I[z, 1, 0, 1, 1, 1, 1, 0, 1, 0] + 2*I[z, 1, 1, 0, 0, 0, 0, 1, 0, 0] - 2*I[z, 1, 1, 0, 0, 0, 0, 1, 1, 0] - I[z, 1, 1, 0, 0, 0, 1, 0, 0, 0] + 2*I[z, 1, 1, 0, 0, 0, 1, 0, 1, 0] + I[z, 1, 1, 0, 0, 0, 1, 1, 0, 0] - 2*I[z, 1, 1, 0, 0, 0, 1, 1, 1, 0] - 2*I[z, 1, 1, 0, 0, 1, 0, 0, 0, 0] - I[z, 1, 1, 0, 0, 1, 0, 1, 0, 0] + 3*I[z, 1, 1, 0, 0, 1, 0, 1, 1, 0] + I[z, 1, 1, 0, 0, 1, 1, 0, 0, 0] - I[z, 1, 1, 0, 0, 1, 1, 1, 0, 0] + I[z, 1, 1, 0, 1, 0, 0, 0, 0, 0] - I[z, 1, 1, 0, 1, 0, 0, 0, 1, 0] - 2*I[z, 1, 1, 0, 1, 0, 1, 0, 0, 0] - 2*I[z, 1, 1, 0, 1, 0, 1, 1, 0, 0] + 4*I[z, 1, 1, 0, 1, 0, 1, 1, 1, 0] + 2*I[z, 1, 1, 0, 1, 1, 0, 0, 0, 0] + I[z, 1, 1, 0, 1, 1, 0, 0, 1, 0] - 3*I[z, 1, 1, 0, 1, 1, 0, 1, 1, 0] + I[z, 1, 1, 0, 1, 1, 1, 0, 0, 0] - 3*I[z, 1, 1, 0, 1, 1, 1, 0, 1, 0] + 2*I[z, 1, 1, 0, 1, 1, 1, 1, 0, 0] + I[z, 1, 1, 1, 0, 0, 0, 0, 1, 0] - 2*I[z, 1, 1, 1, 0, 0, 0, 1, 0, 0] + I[z, 1, 1, 1, 0, 0, 0, 1, 1, 0] + I[z, 1, 1, 1, 0, 0, 1, 0, 0, 0] - 2*I[z, 1, 1, 1, 0, 0, 1, 0, 1, 0] + I[z, 1, 1, 1, 0, 0, 1, 1, 0, 0] + 2*I[z, 1, 1, 1, 0, 1, 0, 0, 0, 0] - I[z, 1, 1, 1, 0, 1, 0, 0, 1, 0] + I[z, 1, 1, 1, 0, 1, 0, 1, 0, 0] - 2*I[z, 1, 1, 1, 0, 1, 0, 1, 1, 0] - 2*I[z, 1, 1, 1, 0, 1, 1, 0, 0, 0] + 2*I[z, 1, 1, 1, 0, 1, 1, 0, 1, 0] - 2*I[z, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 2*I[z, 1, 1, 1, 1, 0, 0, 1, 0, 0] + 2*I[z, 1, 1, 1, 1, 0, 1, 0, 1, 0] - 2*I[z, 1, 1, 1, 1, 0, 1, 1, 0, 0] + 2*I[z, 1, zz^(-1), 0, 0, 0, 1, 0, 0, 0] - 2*I[z, 1, zz^(-1), 0, 0, 0, 1, 0, 1, 0] - 4*I[z, 1, zz^(-1), 0, 0, 0, 1, 1, 0, 0] + 4*I[z, 1, zz^(-1), 0, 0, 0, 1, 1, 1, 0] - 2*I[z, 1, zz^(-1), 0, 0, 1, 0, 0, 0, 0] + 4*I[z, 1, zz^(-1), 0, 0, 1, 0, 0, 1, 0] + 2*I[z, 1, zz^(-1), 0, 0, 1, 0, 1, 0, 0] - 4*I[z, 1, zz^(-1), 0, 0, 1, 0, 1, 1, 0] - 4*I[z, 1, zz^(-1), 0, 0, 1, 1, 0, 1, 0] + 4*I[z, 1, zz^(-1), 0, 0, 1, 1, 1, 0, 0] - 2*I[z, 1, zz^(-1), 0, 1, 0, 0, 0, 1, 0] + 4*I[z, 1, zz^(-1), 0, 1, 0, 0, 1, 1, 0] - 2*I[z, 1, zz^(-1), 0, 1, 0, 1, 0, 0, 0] + 4*I[z, 1, zz^(-1), 0, 1, 0, 1, 0, 1, 0] + 4*I[z, 1, zz^(-1), 0, 1, 0, 1, 1, 0, 0] - 8*I[z, 1, zz^(-1), 0, 1, 0, 1, 1, 1, 0] + 4*I[z, 1, zz^(-1), 0, 1, 1, 0, 0, 0, 0] - 4*I[z, 1, zz^(-1), 0, 1, 1, 0, 0, 1, 0] - 4*I[z, 1, zz^(-1), 0, 1, 1, 0, 1, 0, 0] - 4*I[z, 1, zz^(-1), 0, 1, 1, 1, 0, 0, 0] + 8*I[z, 1, zz^(-1), 0, 1, 1, 1, 0, 1, 0] + 2*I[z, 1, zz^(-1), 1, 0, 0, 0, 1, 0, 0] - 4*I[z, 1, zz^(-1), 1, 0, 0, 0, 1, 1, 0] - 4*I[z, 1, zz^(-1), 1, 0, 0, 1, 0, 0, 0] + 4*I[z, 1, zz^(-1), 1, 0, 0, 1, 0, 1, 0] + 4*I[z, 1, zz^(-1), 1, 0, 0, 1, 1, 0, 0] + 2*I[z, 1, zz^(-1), 1, 0, 1, 0, 0, 0, 0] - 4*I[z, 1, zz^(-1), 1, 0, 1, 0, 0, 1, 0] - 4*I[z, 1, zz^(-1), 1, 0, 1, 0, 1, 0, 0] + 8*I[z, 1, zz^(-1), 1, 0, 1, 0, 1, 1, 0] + 4*I[z, 1, zz^(-1), 1, 0, 1, 1, 0, 0, 0] - 8*I[z, 1, zz^(-1), 1, 0, 1, 1, 1, 0, 0] + 4*I[z, 1, zz^(-1), 1, 1, 0, 0, 0, 1, 0] - 4*I[z, 1, zz^(-1), 1, 1, 0, 0, 1, 0, 0] + 4*I[z, 1, zz^(-1), 1, 1, 0, 1, 0, 0, 0] - 8*I[z, 1, zz^(-1), 1, 1, 0, 1, 0, 1, 0] - 4*I[z, 1, zz^(-1), 1, 1, 1, 0, 0, 0, 0] + 8*I[z, 1, zz^(-1), 1, 1, 1, 0, 1, 0, 0] - 2*I[z, zz^(-1), 0, 0, 0, 0, 1, 0, 0, 0] + 2*I[z, zz^(-1), 0, 0, 0, 0, 1, 0, 1, 0] + 4*I[z, zz^(-1), 0, 0, 0, 0, 1, 1, 0, 0] - 4*I[z, zz^(-1), 0, 0, 0, 0, 1, 1, 1, 0] - 3*I[z, zz^(-1), 0, 0, 0, 1, 0, 1, 0, 0] + 3*I[z, zz^(-1), 0, 0, 0, 1, 0, 1, 1, 0] + I[z, zz^(-1), 0, 0, 0, 1, 1, 0, 0, 0] - I[z, zz^(-1), 0, 0, 0, 1, 1, 0, 1, 0] - I[z, zz^(-1), 0, 0, 0, 1, 1, 1, 0, 0] + I[z, zz^(-1), 0, 0, 0, 1, 1, 1, 1, 0] + 2*I[z, zz^(-1), 0, 0, 1, 0, 0, 0, 0, 0] - 4*I[z, zz^(-1), 0, 0, 1, 0, 0, 0, 1, 0] + I[z, zz^(-1), 0, 0, 1, 0, 0, 1, 0, 0] + 3*I[z, zz^(-1), 0, 0, 1, 0, 0, 1, 1, 0] - I[z, zz^(-1), 0, 0, 1, 0, 1, 0, 1, 0] - 2*I[z, zz^(-1), 0, 0, 1, 0, 1, 1, 0, 0] + I[z, zz^(-1), 0, 0, 1, 0, 1, 1, 1, 0] - I[z, zz^(-1), 0, 0, 1, 1, 0, 0, 0, 0] + 2*I[z, zz^(-1), 0, 0, 1, 1, 0, 0, 1, 0] + I[z, zz^(-1), 0, 0, 1, 1, 0, 1, 0, 0] - 6*I[z, zz^(-1), 0, 0, 1, 1, 0, 1, 1, 0] + 3*I[z, zz^(-1), 0, 0, 1, 1, 1, 0, 1, 0] + I[z, zz^(-1), 0, 0, 1, 1, 1, 1, 0, 0] + 2*I[z, zz^(-1), 0, 1, 0, 0, 0, 0, 1, 0] - 6*I[z, zz^(-1), 0, 1, 0, 0, 0, 1, 1, 0] - I[z, zz^(-1), 0, 1, 0, 0, 1, 0, 0, 0] + 2*I[z, zz^(-1), 0, 1, 0, 0, 1, 0, 1, 0] + 2*I[z, zz^(-1), 0, 1, 0, 0, 1, 1, 0, 0] + 5*I[z, zz^(-1), 0, 1, 0, 0, 1, 1, 1, 0] + 3*I[z, zz^(-1), 0, 1, 0, 1, 0, 0, 0, 0] - 5*I[z, zz^(-1), 0, 1, 0, 1, 0, 0, 1, 0] + 3*I[z, zz^(-1), 0, 1, 0, 1, 0, 1, 1, 0] - I[z, zz^(-1), 0, 1, 0, 1, 1, 0, 0, 0] + 3*I[z, zz^(-1), 0, 1, 0, 1, 1, 0, 1, 0] - 5*I[z, zz^(-1), 0, 1, 0, 1, 1, 1, 0, 0] - 2*I[z, zz^(-1), 0, 1, 0, 1, 1, 1, 1, 0] - 4*I[z, zz^(-1), 0, 1, 1, 0, 0, 0, 0, 0] + 7*I[z, zz^(-1), 0, 1, 1, 0, 0, 0, 1, 0] - 2*I[z, zz^(-1), 0, 1, 1, 0, 0, 1, 0, 0] + 2*I[z, zz^(-1), 0, 1, 1, 0, 1, 0, 0, 0] - 5*I[z, zz^(-1), 0, 1, 1, 0, 1, 0, 1, 0] - 6*I[z, zz^(-1), 0, 1, 1, 0, 1, 1, 1, 0] + I[z, zz^(-1), 0, 1, 1, 1, 0, 0, 0, 0] - 5*I[z, zz^(-1), 0, 1, 1, 1, 0, 0, 1, 0] + 5*I[z, zz^(-1), 0, 1, 1, 1, 0, 1, 0, 0] + 6*I[z, zz^(-1), 0, 1, 1, 1, 0, 1, 1, 0] - I[z, zz^(-1), 0, 1, 1, 1, 1, 0, 0, 0] + 2*I[z, zz^(-1), 0, 1, 1, 1, 1, 0, 1, 0] - 2*I[z, zz^(-1), 1, 0, 0, 0, 0, 1, 0, 0] + 4*I[z, zz^(-1), 1, 0, 0, 0, 0, 1, 1, 0] + 4*I[z, zz^(-1), 1, 0, 0, 0, 1, 0, 0, 0] - 7*I[z, zz^(-1), 1, 0, 0, 0, 1, 0, 1, 0] - 7*I[z, zz^(-1), 1, 0, 0, 0, 1, 1, 0, 0] + 7*I[z, zz^(-1), 1, 0, 0, 0, 1, 1, 1, 0] + 5*I[z, zz^(-1), 1, 0, 0, 1, 0, 0, 1, 0] + 5*I[z, zz^(-1), 1, 0, 0, 1, 0, 1, 0, 0] - 9*I[z, zz^(-1), 1, 0, 0, 1, 0, 1, 1, 0] - 2*I[z, zz^(-1), 1, 0, 0, 1, 1, 0, 0, 0] - 2*I[z, zz^(-1), 1, 0, 0, 1, 1, 0, 1, 0] + 5*I[z, zz^(-1), 1, 0, 0, 1, 1, 1, 0, 0] - 2*I[z, zz^(-1), 1, 0, 1, 0, 0, 0, 0, 0] + 2*I[z, zz^(-1), 1, 0, 1, 0, 0, 0, 1, 0] - 2*I[z, zz^(-1), 1, 0, 1, 0, 0, 1, 0, 0] + 3*I[z, zz^(-1), 1, 0, 1, 0, 0, 1, 1, 0] + I[z, zz^(-1), 1, 0, 1, 0, 1, 0, 0, 0] + 5*I[z, zz^(-1), 1, 0, 1, 0, 1, 0, 1, 0] + 5*I[z, zz^(-1), 1, 0, 1, 0, 1, 1, 0, 0] - 14*I[z, zz^(-1), 1, 0, 1, 0, 1, 1, 1, 0] + I[z, zz^(-1), 1, 0, 1, 1, 0, 0, 0, 0] - 8*I[z, zz^(-1), 1, 0, 1, 1, 0, 0, 1, 0] - 3*I[z, zz^(-1), 1, 0, 1, 1, 0, 1, 0, 0] + 6*I[z, zz^(-1), 1, 0, 1, 1, 0, 1, 1, 0] - 3*I[z, zz^(-1), 1, 0, 1, 1, 1, 0, 0, 0] + 10*I[z, zz^(-1), 1, 0, 1, 1, 1, 0, 1, 0] - 2*I[z, zz^(-1), 1, 0, 1, 1, 1, 1, 0, 0] - 4*I[z, zz^(-1), 1, 1, 0, 0, 0, 0, 1, 0] + 6*I[z, zz^(-1), 1, 1, 0, 0, 0, 1, 0, 0] - 5*I[z, zz^(-1), 1, 1, 0, 0, 0, 1, 1, 0] - 3*I[z, zz^(-1), 1, 1, 0, 0, 1, 0, 0, 0] + 7*I[z, zz^(-1), 1, 1, 0, 0, 1, 0, 1, 0] - 3*I[z, zz^(-1), 1, 1, 0, 1, 0, 0, 0, 0] - I[z, zz^(-1), 1, 1, 0, 1, 0, 0, 1, 0] - 3*I[z, zz^(-1), 1, 1, 0, 1, 0, 1, 0, 0] + 10*I[z, zz^(-1), 1, 1, 0, 1, 0, 1, 1, 0] + 6*I[z, zz^(-1), 1, 1, 0, 1, 1, 0, 0, 0] - 6*I[z, zz^(-1), 1, 1, 0, 1, 1, 0, 1, 0] - 6*I[z, zz^(-1), 1, 1, 0, 1, 1, 1, 0, 0] + 4*I[z, zz^(-1), 1, 1, 1, 0, 0, 0, 0, 0] + 3*I[z, zz^(-1), 1, 1, 1, 0, 0, 0, 1, 0] - 5*I[z, zz^(-1), 1, 1, 1, 0, 0, 1, 0, 0] - I[z, zz^(-1), 1, 1, 1, 0, 1, 0, 0, 0] - 6*I[z, zz^(-1), 1, 1, 1, 0, 1, 0, 1, 0] + 6*I[z, zz^(-1), 1, 1, 1, 0, 1, 1, 0, 0] - I[z, zz^(-1), 1, 1, 1, 1, 0, 0, 0, 0] + 2*I[z, zz^(-1), 1, 1, 1, 1, 0, 1, 0, 0] - 5*I[z, zz^(-1), zz^(-1), 0, 0, 0, 1, 0, 0, 0] + 5*I[z, zz^(-1), zz^(-1), 0, 0, 0, 1, 0, 1, 0] + 10*I[z, zz^(-1), zz^(-1), 0, 0, 0, 1, 1, 0, 0] - 10*I[z, zz^(-1), zz^(-1), 0, 0, 0, 1, 1, 1, 0] + 5*I[z, zz^(-1), zz^(-1), 0, 0, 1, 0, 0, 0, 0] - 10*I[z, zz^(-1), zz^(-1), 0, 0, 1, 0, 0, 1, 0] - 5*I[z, zz^(-1), zz^(-1), 0, 0, 1, 0, 1, 0, 0] + 10*I[z, zz^(-1), zz^(-1), 0, 0, 1, 0, 1, 1, 0] + 10*I[z, zz^(-1), zz^(-1), 0, 0, 1, 1, 0, 1, 0] - 10*I[z, zz^(-1), zz^(-1), 0, 0, 1, 1, 1, 0, 0] + 5*I[z, zz^(-1), zz^(-1), 0, 1, 0, 0, 0, 1, 0] - 10*I[z, zz^(-1), zz^(-1), 0, 1, 0, 0, 1, 1, 0] + 5*I[z, zz^(-1), zz^(-1), 0, 1, 0, 1, 0, 0, 0] - 10*I[z, zz^(-1), zz^(-1), 0, 1, 0, 1, 0, 1, 0] - 10*I[z, zz^(-1), zz^(-1), 0, 1, 0, 1, 1, 0, 0] + 20*I[z, zz^(-1), zz^(-1), 0, 1, 0, 1, 1, 1, 0] - 10*I[z, zz^(-1), zz^(-1), 0, 1, 1, 0, 0, 0, 0] + 10*I[z, zz^(-1), zz^(-1), 0, 1, 1, 0, 0, 1, 0] + 10*I[z, zz^(-1), zz^(-1), 0, 1, 1, 0, 1, 0, 0] + 10*I[z, zz^(-1), zz^(-1), 0, 1, 1, 1, 0, 0, 0] - 20*I[z, zz^(-1), zz^(-1), 0, 1, 1, 1, 0, 1, 0] - 5*I[z, zz^(-1), zz^(-1), 1, 0, 0, 0, 1, 0, 0] + 10*I[z, zz^(-1), zz^(-1), 1, 0, 0, 0, 1, 1, 0] + 10*I[z, zz^(-1), zz^(-1), 1, 0, 0, 1, 0, 0, 0] - 10*I[z, zz^(-1), zz^(-1), 1, 0, 0, 1, 0, 1, 0] - 10*I[z, zz^(-1), zz^(-1), 1, 0, 0, 1, 1, 0, 0] - 5*I[z, zz^(-1), zz^(-1), 1, 0, 1, 0, 0, 0, 0] + 10*I[z, zz^(-1), zz^(-1), 1, 0, 1, 0, 0, 1, 0] + 10*I[z, zz^(-1), zz^(-1), 1, 0, 1, 0, 1, 0, 0] - 20*I[z, zz^(-1), zz^(-1), 1, 0, 1, 0, 1, 1, 0] - 10*I[z, zz^(-1), zz^(-1), 1, 0, 1, 1, 0, 0, 0] + 20*I[z, zz^(-1), zz^(-1), 1, 0, 1, 1, 1, 0, 0] - 10*I[z, zz^(-1), zz^(-1), 1, 1, 0, 0, 0, 1, 0] + 10*I[z, zz^(-1), zz^(-1), 1, 1, 0, 0, 1, 0, 0] - 10*I[z, zz^(-1), zz^(-1), 1, 1, 0, 1, 0, 0, 0] + 20*I[z, zz^(-1), zz^(-1), 1, 1, 0, 1, 0, 1, 0] + 10*I[z, zz^(-1), zz^(-1), 1, 1, 1, 0, 0, 0, 0] - 20*I[z, zz^(-1), zz^(-1), 1, 1, 1, 0, 1, 0, 0] - 10*I[z, 0, 0, 0, 0, 1, 0]*f[3] + 4*I[z, 0, 0, 0, 1, 0, 0]*f[3] + 12*I[z, 0, 0, 0, 1, 1, 0]*f[3] - 6*I[z, 0, 0, 1, 0, 0, 0]*f[3] - 2*I[z, 0, 0, 1, 1, 0, 0]*f[3] - 2*I[z, 0, 0, 1, 1, 1, 0]*f[3] + 14*I[z, 0, 1, 0, 0, 1, 0]*f[3] - 12*I[z, 0, 1, 0, 1, 0, 0]*f[3] - 18*I[z, 0, 1, 0, 1, 1, 0]*f[3] + 6*I[z, 0, 1, 1, 0, 0, 0]*f[3] - 6*I[z, 0, 1, 1, 0, 1, 0]*f[3] + 4*I[z, 0, 1, 1, 1, 0, 0]*f[3] + 12*I[z, 0, 1, 1, 1, 1, 0]*f[3] - 16*I[z, 0, zz^(-1), 0, 0, 1, 0]*f[3] + 32*I[z, 0, zz^(-1), 0, 1, 1, 0]*f[3] + 16*I[z, 0, zz^(-1), 1, 0, 1, 0]*f[3] - 32*I[z, 0, zz^(-1), 1, 1, 1, 0]*f[3] + 12*I[z, 1, 0, 0, 0, 1, 0]*f[3] - 16*I[z, 1, 0, 0, 1, 1, 0]*f[3] + 6*I[z, 1, 0, 1, 0, 0, 0]*f[3] - 18*I[z, 1, 0, 1, 0, 1, 0]*f[3] - 10*I[z, 1, 0, 1, 1, 0, 0]*f[3] + 18*I[z, 1, 0, 1, 1, 1, 0]*f[3] - 2*I[z, 1, 1, 0, 0, 1, 0]*f[3] + 8*I[z, 1, 1, 0, 1, 0, 0]*f[3] - 6*I[z, 1, 1, 0, 1, 1, 0]*f[3] - 6*I[z, 1, 1, 1, 0, 0, 0]*f[3] + 10*I[z, 1, 1, 1, 0, 1, 0]*f[3] + 8*I[z, 1, 1, 1, 1, 0, 0]*f[3] - 16*I[z, 1, zz^(-1), 0, 0, 1, 0]*f[3] + 32*I[z, 1, zz^(-1), 0, 1, 1, 0]*f[3] + 16*I[z, 1, zz^(-1), 1, 0, 1, 0]*f[3] - 32*I[z, 1, zz^(-1), 1, 1, 1, 0]*f[3] - 8*I[z, zz^(-1), 0, 0, 0, 1, 0]*f[3] - 6*I[z, zz^(-1), 0, 0, 1, 0, 0]*f[3] + 22*I[z, zz^(-1), 0, 0, 1, 1, 0]*f[3] + 32*I[z, zz^(-1), 0, 1, 0, 1, 0]*f[3] + 12*I[z, zz^(-1), 0, 1, 1, 0, 0]*f[3] - 36*I[z, zz^(-1), 0, 1, 1, 1, 0]*f[3] - 14*I[z, zz^(-1), 1, 0, 0, 1, 0]*f[3] + 6*I[z, zz^(-1), 1, 0, 1, 0, 0]*f[3] + 22*I[z, zz^(-1), 1, 0, 1, 1, 0]*f[3] - 10*I[z, zz^(-1), 1, 1, 0, 1, 0]*f[3] - 12*I[z, zz^(-1), 1, 1, 1, 0, 0]*f[3] - 8*I[z, zz^(-1), 1, 1, 1, 1, 0]*f[3] + 40*I[z, zz^(-1), zz^(-1), 0, 0, 1, 0]*f[3] - 80*I[z, zz^(-1), zz^(-1), 0, 1, 1, 0]*f[3] - 40*I[z, zz^(-1), zz^(-1), 1, 0, 1, 0]*f[3] + 80*I[z, zz^(-1), zz^(-1), 1, 1, 1, 0]*f[3] + 6*I[z, 0, 1, 0]*f[3]^2 - 6*I[z, 1, 1, 0]*f[3]^2 + 20*I[z, 0, 0, 1, 0]*f[5] - 35*I[z, 0, 1, 1, 0]*f[5] + 15*I[z, 1, 0, 1, 0]*f[5] - (441*I[z, 1, 0]*f[7])/8)/(z - zz)

==> anc/fourloopI181.txt <==
(-1/2*I[z, 0, 0, 0, 0, 1, 0, 0, 1, 0] + I[z, 0, 0, 0, 0, 1, 0, 1, 0, 0] - I[z, 0, 0, 0, 0, 1, 0, 1, 1, 0]/2 + I[z, 0, 0, 0, 0, 1, 1, 0, 0, 0]/2 + I[z, 0, 0, 0, 0, 1, 1, 0, 1, 0]/2 - (3*I[z, 0, 0, 0, 0, 1, 1, 1, 0, 0])/2 + I[z, 0, 0, 0, 0, 1, 1, 1, 1, 0]/2 - I[z, 0, 0, 0, 1, 0, 0, 1, 0, 0]/2 + I[z, 0, 0, 0, 1, 0, 0, 1, 1, 0]/2 - I[z, 0, 0, 0, 1, 0, 1, 0, 0, 0]/2 - I[z, 0, 0, 0, 1, 0, 1, 0, 1, 0]/2 + (3*I[z, 0, 0, 0, 1, 0, 1, 1, 0, 0])/2 - I[z, 0, 0, 0, 1, 0, 1, 1, 1, 0]/2 + I[z, 0, 0, 0, 1, 1, 1, 0, 1, 0]/2 - I[z, 0, 0, 0, 1, 1, 1, 1, 0, 0]/2 + I[z, 0, 0, 1, 0, 0, 0, 0, 1, 0]/2 - I[z, 0, 0, 1, 0, 0, 0, 1, 0, 0]/2 - I[z, 0, 0, 1, 0, 0, 0, 1, 1, 0] + I[z, 0, 0, 1, 0, 0, 1, 0, 1, 0] + (3*I[z, 0, 0, 1, 0, 0, 1, 1, 0, 0])/2 + I[z, 0, 0, 1, 0, 1, 0, 0, 0, 0]/2 - I[z, 0, 0, 1, 0, 1, 0, 0, 1, 0] - I[z, 0, 0, 1, 0, 1, 0, 1, 0, 0] - I[z, 0, 0, 1, 0, 1, 0, 1, 1, 0]/2 + I[z, 0, 0, 1, 0, 1, 1, 0, 1, 0] - I[z, 0, 0, 1, 0, 1, 1, 1, 0, 0] + I[z, 0, 0, 1, 0, 1, 1, 1, 1, 0]/2 - I[z, 0, 0, 1, 1, 0, 0, 0, 0, 0]/2 + I[z, 0, 0, 1, 1, 0, 0, 0, 1, 0] - I[z, 0, 0, 1, 1, 0, 0, 1, 0, 0]/2 - I[z, 0, 0, 1, 1, 0, 0, 1, 1, 0]/2 - I[z, 0, 0, 1, 1, 0, 1, 0, 1, 0]/2 - (3*I[z, 0, 0, 1, 1, 0, 1, 1, 0, 0])/2 - I[z, 0, 0, 1, 1, 0, 1, 1, 1, 0]/2 + 3*I[z, 0, 0, 1, 1, 1, 0, 1, 0, 0] + (3*I[z, 0, 0, 1, 1, 1, 0, 1, 1, 0])/2 - (3*I[z, 0, 0, 1, 1, 1, 1, 0, 1, 0])/2 + I[z, 0, 1, 0, 0, 0, 0, 1, 1, 0] + I[z, 0, 1, 0, 0, 0, 1, 0, 0, 0]/2 - 3*I[z, 0, 1, 0, 0, 0, 1, 0, 1, 0] - 3*I[z, 0, 1, 0, 0, 0, 1, 1, 0, 0] + (9*I[z, 0, 1, 0, 0, 0, 1, 1, 1, 0])/2 + I[z, 0, 1, 0, 0, 1, 0, 0, 0, 0]/2 + 3*I[z, 0, 1, 0, 0, 1, 0, 0, 1, 0] + (5*I[z, 0, 1, 0, 0, 1, 0, 1, 0, 0])/2 - (9*I[z, 0, 1, 0, 0, 1, 0, 1, 1, 0])/2 + I[z, 0, 1, 0, 0, 1, 1, 0, 0, 0]/2 - 3*I[z, 0, 1, 0, 0, 1, 1, 0, 1, 0] + I[z, 0, 1, 0, 0, 1, 1, 1, 0, 0]/2 + I[z, 0, 1, 0, 0, 1, 1, 1, 1, 0]/2 - I[z, 0, 1, 0, 1, 0, 0, 0, 0, 0] + I[z, 0, 1, 0, 1, 0, 0, 0, 1, 0]/2 - (5*I[z, 0, 1, 0, 1, 0, 0, 1, 0, 0])/2 + (9*I[z, 0, 1, 0, 1, 0, 0, 1, 1, 0])/2 + I[z, 0, 1, 0, 1, 0, 1, 0, 0, 0] + 3*I[z, 0, 1, 0, 1, 0, 1, 0, 1, 0] + (5*I[z, 0, 1, 0, 1, 0, 1, 1, 0, 0])/2 - 9*I[z, 0, 1, 0, 1, 0, 1, 1, 1, 0] - (9*I[z, 0, 1, 0, 1, 1, 0, 0, 1, 0])/2 - 3*I[z, 0, 1, 0, 1, 1, 1, 0, 0, 0] + 7*I[z, 0, 1, 0, 1, 1, 1, 0, 1, 0] + (3*I[z, 0, 1, 0, 1, 1, 1, 1, 0, 0])/2 - (3*I[z, 0, 1, 1, 0, 0, 0, 0, 1, 0])/2 + 3*I[z, 0, 1, 1, 0, 0, 0, 1, 0, 0] - (7*I[z, 0, 1, 1, 0, 0, 0, 1, 1, 0])/2 - (3*I[z, 0, 1, 1, 0, 0, 1, 0, 0, 0])/2 + 4*I[z, 0, 1, 1, 0, 0, 1, 0, 1, 0] - I[z, 0, 1, 1, 0, 0, 1, 1, 1, 0]/2 - (3*I[z, 0, 1, 1, 0, 1, 0, 0, 0, 0])/2 - 2*I[z, 0, 1, 1, 0, 1, 0, 0, 1, 0] - (5*I[z, 0, 1, 1, 0, 1, 0, 1, 0, 0])/2 + 8*I[z, 0, 1, 1, 0, 1, 0, 1, 1, 0] + (3*I[z, 0, 1, 1, 0, 1, 1, 0, 0, 0])/2 - I[z, 0, 1, 1, 0, 1, 1, 0, 1, 0] - (3*I[z, 0, 1, 1, 0, 1, 1, 1, 0, 0])/2 - I[z, 0, 1, 1, 0, 1, 1, 1, 1, 0] + (3*I[z, 0, 1, 1, 1, 0, 0, 0, 0, 0])/2 + (3*I[z, 0, 1, 1, 1, 0, 0, 0, 1, 0])/2 - I[z, 0, 1, 1, 1, 0, 0, 1, 0, 0]/2 - I[z, 0, 1, 1, 1, 0, 0, 1, 1, 0]/2 + I[z, 0, 1, 1, 1, 0, 1, 0, 0, 0] - 5*I[z, 0, 1, 1, 1, 0, 1, 0, 1, 0] + (3*I[z, 0, 1, 1, 1, 0, 1, 1, 0, 0])/2 + I[z, 0, 1, 1, 1, 0, 1, 1, 1, 0] + I[z, 0, 1, 1, 1, 1, 0, 0, 0, 0]/2 + I[z, 0, 1, 1, 1, 1, 0, 0, 1, 0]/2 - (3*I[z, 0, 1, 1, 1, 1, 0, 1, 0, 0])/2 - 2*I[z, 0, zz^(-1), 0, 0, 0, 1, 0, 0, 0] + 2*I[z, 0, zz^(-1), 0, 0, 0, 1, 0, 1, 0] + 4*I[z, 0, zz^(-1), 0, 0, 0, 1, 1, 0, 0] - 4*I[z, 0, zz^(-1), 0, 0, 0, 1, 1, 1, 0] + 2*I[z, 0, zz^(-1), 0, 0, 1, 0, 0, 0, 0] - 4*I[z, 0, zz^(-1), 0, 0, 1, 0, 0, 1, 0] - 2*I[z, 0, zz^(-1), 0, 0, 1, 0, 1, 0, 0] + 4*I[z, 0, zz^(-1), 0, 0, 1, 0, 1, 1, 0] + 4*I[z, 0, zz^(-1), 0, 0, 1, 1, 0, 1, 0] - 4*I[z, 0, zz^(-1), 0, 0, 1, 1, 1, 0, 0] + 2*I[z, 0, zz^(-1), 0, 1, 0, 0, 0, 1, 0] - 4*I[z, 0, zz^(-1), 0, 1, 0, 0, 1, 1, 0] + 2*I[z, 0, zz^(-1), 0, 1, 0, 1, 0, 0, 0] - 4*I[z, 0, zz^(-1), 0, 1, 0, 1, 0, 1, 0] - 4*I[z, 0, zz^(-1), 0, 1, 0, 1, 1, 0, 0] + 8*I[z, 0, zz^(-1), 0, 1, 0, 1, 1, 1, 0] - 4*I[z, 0, zz^(-1), 0, 1, 1, 0, 0, 0, 0] + 4*I[z, 0, zz^(-1), 0, 1, 1, 0, 0, 1, 0] + 4*I[z, 0, zz^(-1), 0, 1, 1, 0, 1, 0, 0] + 4*I[z, 0, zz^(-1), 0, 1, 1, 1, 0, 0, 0] - 8*I[z, 0, zz^(-1), 0, 1, 1, 1, 0, 1, 0] - 2*I[z, 0, zz^(-1), 1, 0, 0, 0, 1, 0, 0] + 4*I[z, 0, zz^(-1), 1, 0, 0, 0, 1, 1, 0] + 4*I[z, 0, zz^(-1), 1, 0, 0, 1, 0, 0, 0] - 4*I[z, 0, zz^(-1), 1, 0, 0, 1, 0, 1, 0] - 4*I[z, 0, zz^(-1), 1, 0, 0, 1, 1, 0, 0] - 2*I[z, 0, zz^(-1), 1, 0, 1, 0, 0, 0, 0] + 4*I[z, 0, zz^(-1), 1, 0, 1, 0, 0, 1, 0] + 4*I[z, 0, zz^(-1), 1, 0, 1, 0, 1, 0, 0] - 8*I[z, 0, zz^(-1), 1, 0, 1, 0, 1, 1, 0] - 4*I[z, 0, zz^(-1), 1, 0, 1, 1, 0, 0, 0] + 8*I[z, 0, zz^(-1), 1, 0, 1, 1, 1, 0, 0] - 4*I[z, 0, zz^(-1), 1, 1, 0, 0, 0, 1, 0] + 4*I[z, 0, zz^(-1), 1, 1, 0, 0, 1, 0, 0] - 4*I[z, 0, zz^(-1), 1, 1, 0, 1, 0, 0, 0] + 8*I[z, 0, zz^(-1), 1, 1, 0, 1, 0, 1, 0] + 4*I[z, 0, zz^(-1), 1, 1, 1, 0, 0, 0, 0] - 8*I[z, 0, zz^(-1), 1, 1, 1, 0, 1, 0, 0] - I[z, 1, 0, 0, 0, 0, 1, 0, 0, 0]/2 + I[z, 1, 0, 0, 0, 0, 1, 0, 1, 0]/2 + (3*I[z, 1, 0, 0, 0, 0, 1, 1, 0, 0])/2 - (3*I[z, 1, 0, 0, 0, 0, 1, 1, 1, 0])/2 + I[z, 1, 0, 0, 0, 1, 0, 0, 1, 0]/2 - (5*I[z, 1, 0, 0, 0, 1, 0, 1, 0, 0])/2 + (3*I[z, 1, 0, 0, 0, 1, 0, 1, 1, 0])/2 - I[z, 1, 0, 0, 0, 1, 1, 0, 0, 0] + (5*I[z, 1, 0, 0, 0, 1, 1, 1, 0, 0])/2 - I[z, 1, 0, 0, 0, 1, 1, 1, 1, 0] + I[z, 1, 0, 0, 1, 0, 0, 0, 0, 0]/2 - I[z, 1, 0, 0, 1, 0, 0, 0, 1, 0] + I[z, 1, 0, 0, 1, 0, 0, 1, 0, 0] + I[z, 1, 0, 0, 1, 0, 1, 0, 0, 0] - (3*I[z, 1, 0, 0, 1, 0, 1, 0, 1, 0])/2 - 2*I[z, 1, 0, 0, 1, 0, 1, 1, 0, 0] + (5*I[z, 1, 0, 0, 1, 0, 1, 1, 1, 0])/2 + I[z, 1, 0, 0, 1, 1, 0, 0, 1, 0]/2 + I[z, 1, 0, 0, 1, 1, 0, 1, 0, 0]/2 - (3*I[z, 1, 0, 0, 1, 1, 0, 1, 1, 0])/2 + I[z, 1, 0, 0, 1, 1, 1, 0, 1, 0]/2 - I[z, 1, 0, 0, 1, 1, 1, 1, 0, 0]/2 + I[z, 1, 0, 1, 0, 0, 0, 1, 0, 0] - I[z, 1, 0, 1, 0, 0, 0, 1, 1, 0]/2 - I[z, 1, 0, 1, 0, 0, 1, 0, 0, 0] - I[z, 1, 0, 1, 0, 0, 1, 0, 1, 0]/2 + (3*I[z, 1, 0, 1, 0, 0, 1, 1, 1, 0])/2 + I[z, 1, 0, 1, 0, 1, 0, 0, 0, 0]/2 + (3*I[z, 1, 0, 1, 0, 1, 0, 0, 1, 0])/2 + I[z, 1, 0, 1, 0, 1, 0, 1, 0, 0] + I[z, 1, 0, 1, 0, 1, 1, 0, 0, 0]/2 + I[z, 1, 0, 1, 0, 1, 1, 0, 1, 0] - 3*I[z, 1, 0, 1, 0, 1, 1, 1, 0, 0] - I[z, 1, 0, 1, 0, 1, 1, 1, 1, 0] - I[z, 1, 0, 1, 1, 0, 0, 0, 0, 0]/2 + I[z, 1, 0, 1, 1, 0, 0, 0, 1, 0]/2 - I[z, 1, 0, 1, 1, 0, 0, 1, 0, 0] - I[z, 1, 0, 1, 1, 0, 0, 1, 1, 0]/2 - I[z, 1, 0, 1, 1, 0, 1, 0, 0, 0] - I[z, 1, 0, 1, 1, 0, 1, 0, 1, 0] + I[z, 1, 0, 1, 1, 0, 1, 1, 0, 0] + I[z, 1, 0, 1, 1, 0, 1, 1, 1, 0] - I[z, 1, 0, 1, 1, 1, 0, 0, 0, 0]/2 - (3*I[z, 1, 0, 1, 1, 1, 0, 0, 1, 0])/2 + I[z, 1, 0, 1, 1, 1, 0, 1, 0, 0] + (3*I[z, 1, 0, 1, 1, 1, 1, 0, 0, 0])/2 - I[z, 1, 1, 0, 0, 0, 0, 1, 0, 0] + I[z, 1, 1, 0, 0, 0, 0, 1, 1, 0]/2 + I[z, 1, 1, 0, 0, 0, 1, 0, 0, 0] - I[z, 1, 1, 0, 0, 0, 1, 1, 0, 0]/2 - I[z, 1, 1, 0, 0, 1, 0, 0, 0, 0]/2 - I[z, 1, 1, 0, 0, 1, 0, 1, 0, 0]/2 + I[z, 1, 1, 0, 0, 1, 0, 1, 1, 0]/2 + I[z, 1, 1, 0, 0, 1, 1, 0, 0, 0]/2 + I[z, 1, 1, 0, 0, 1, 1, 0, 1, 0]/2 + I[z, 1, 1, 0, 0, 1, 1, 1, 0, 0]/2 - I[z, 1, 1, 0, 0, 1, 1, 1, 1, 0] + I[z, 1, 1, 0, 1, 0, 0, 0, 0, 0]/2 - I[z, 1, 1, 0, 1, 0, 0, 0, 1, 0] + I[z, 1, 1, 0, 1, 0, 0, 1, 0, 0]/2 - (3*I[z, 1, 1, 0, 1, 0, 0, 1, 1, 0])/2 + I[z, 1, 1, 0, 1, 0, 1, 0, 0, 0]/2 + I[z, 1, 1, 0, 1, 0, 1, 1, 1, 0] + (3*I[z, 1, 1, 0, 1, 1, 0, 0, 1, 0])/2 - (3*I[z, 1, 1, 0, 1, 1, 1, 0, 0, 0])/2 + I[z, 1, 1, 1, 0, 0, 0, 0, 1, 0]/2 - I[z, 1, 1, 1, 0, 0, 0, 1, 0, 0]/2 - I[z, 1, 1, 1, 0, 0, 1, 0, 1, 0]/2 + I[z, 1, 1, 1, 0, 0, 1, 1, 0, 0]/2 + I[z, 1, 1, 1, 0, 1, 0, 0, 0, 0]/2 - (3*I[z, 1, 1, 1, 0, 1, 0, 0, 1, 0])/2 + I[z, 1, 1, 1, 0, 1, 0, 1, 0, 0] - I[z, 1, 1, 1, 0, 1, 0, 1, 1, 0] + I[z, 1, 1, 1, 0, 1, 1, 0, 0, 0]/2 - I[z, 1, 1, 1, 0, 1, 1, 0, 1, 0] - I[z, 1, 1, 1, 0, 1, 1, 1, 0, 0] + 2*I[z, 1, 1, 1, 0, 1, 1, 1, 1, 0] - I[z, 1, 1, 1, 1, 0, 0, 0, 0, 0]/2 + I[z, 1, 1, 1, 1, 0, 0, 0, 1, 0] - I[z, 1, 1, 1, 1, 0, 0, 1, 0, 0]/2 + I[z, 1, 1, 1, 1, 0, 0, 1, 1, 0] - I[z, 1, 1, 1, 1, 0, 1, 0, 0, 0]/2 + I[z, 1, 1, 1, 1, 0, 1, 0, 1, 0] + I[z, 1, 1, 1, 1, 0, 1, 1, 0, 0] - 2*I[z, 1, 1, 1, 1, 0, 1, 1, 1, 0] + I[z, zz^(-1), 0, 0, 0, 0, 1, 0, 0, 0]/2 - I[z, zz^(-1), 0, 0, 0, 0, 1, 0, 1, 0]/2 - I[z, zz^(-1), 0, 0, 0, 0, 1, 1, 0, 0] + I[z, zz^(-1), 0, 0, 0, 0, 1, 1, 1, 0] + I[z, zz^(-1), 0, 0, 0, 1, 0, 0, 1, 0]/2 - I[z, zz^(-1), 0, 0, 0, 1, 0, 1, 1, 0]/2 - I[z, zz^(-1), 0, 0, 0, 1, 1, 0, 0, 0]/2 - I[z, zz^(-1), 0, 0, 0, 1, 1, 0, 1, 0]/2 + I[z, zz^(-1), 0, 0, 0, 1, 1, 1, 0, 0] - I[z, zz^(-1), 0, 0, 1, 0, 0, 0, 0, 0]/2 + I[z, zz^(-1), 0, 0, 1, 0, 0, 0, 1, 0]/2 + I[z, zz^(-1), 0, 0, 1, 0, 0, 1, 0, 0]/2 + I[z, zz^(-1), 0, 0, 1, 0, 1, 1, 0, 0]/2 - I[z, zz^(-1), 0, 0, 1, 0, 1, 1, 1, 0] + I[z, zz^(-1), 0, 0, 1, 1, 0, 0, 0, 0]/2 - I[z, zz^(-1), 0, 0, 1, 1, 0, 0, 1, 0] - I[z, zz^(-1), 0, 0, 1, 1, 0, 1, 0, 0]/2 + I[z, zz^(-1), 0, 0, 1, 1, 1, 0, 1, 0] - I[z, zz^(-1), 0, 1, 0, 0, 0, 0, 1, 0]/2 + I[z, zz^(-1), 0, 1, 0, 0, 0, 1, 1, 0]/2 - I[z, zz^(-1), 0, 1, 0, 0, 1, 0, 0, 0]/2 + I[z, zz^(-1), 0, 1, 0, 0, 1, 0, 1, 0] + I[z, zz^(-1), 0, 1, 0, 0, 1, 1, 0, 0] - I[z, zz^(-1), 0, 1, 0, 0, 1, 1, 1, 0] + I[z, zz^(-1), 0, 1, 0, 1, 1, 0, 0, 0]/2 - I[z, zz^(-1), 0, 1, 0, 1, 1, 1, 0, 0] + I[z, zz^(-1), 0, 1, 1, 0, 0, 0, 0, 0] - I[z, zz^(-1), 0, 1, 1, 0, 0, 0, 1, 0]/2 - I[z, zz^(-1), 0, 1, 1, 0, 0, 1, 0, 0] - I[z, zz^(-1), 0, 1, 1, 0, 1, 0, 0, 0]/2 - I[z, zz^(-1), 0, 1, 1, 1, 0, 0, 0, 0] + I[z, zz^(-1), 0, 1, 1, 1, 0, 0, 1, 0] + I[z, zz^(-1), 0, 1, 1, 1, 0, 1, 0, 0] + I[z, zz^(-1), 1, 0, 0, 0, 0, 1, 0, 0]/2 - I[z, zz^(-1), 1, 0, 0, 0, 0, 1, 1, 0] - I[z, zz^(-1), 1, 0, 0, 0, 1, 0, 0, 0]/2 + I[z, zz^(-1), 1, 0, 0, 0, 1, 0, 1, 0]/2 + I[z, zz^(-1), 1, 0, 0, 0, 1, 1, 0, 0]/2 - I[z, zz^(-1), 1, 0, 0, 1, 0, 0, 0, 0]/2 + I[z, zz^(-1), 1, 0, 0, 1, 0, 1, 1, 0] + I[z, zz^(-1), 1, 0, 0, 1, 1, 0, 0, 0] - I[z, zz^(-1), 1, 0, 0, 1, 1, 1, 0, 0] + I[z, zz^(-1), 1, 0, 1, 0, 0, 0, 0, 0]/2 - I[z, zz^(-1), 1, 0, 1, 0, 0, 0, 1, 0]/2 - I[z, zz^(-1), 1, 0, 1, 0, 0, 1, 0, 0] + I[z, zz^(-1), 1, 0, 1, 0, 0, 1, 1, 0] + I[z, zz^(-1), 1, 0, 1, 1, 0, 0, 0, 0]/2 - I[z, zz^(-1), 1, 0, 1, 1, 1, 0, 0, 0] + I[z, zz^(-1), 1, 1, 0, 0, 0, 0, 1, 0] - I[z, zz^(-1), 1, 1, 0, 0, 0, 1, 0, 0]/2 - I[z, zz^(-1), 1, 1, 0, 0, 1, 0, 1, 0] + I[z, zz^(-1), 1, 1, 0, 1, 0, 0, 0, 0]/2 - I[z, zz^(-1), 1, 1, 0, 1, 0, 0, 1, 0] - I[z, zz^(-1), 1, 1, 1, 0, 0, 0, 0, 0] + I[z, zz^(-1), 1, 1, 1, 0, 0, 1, 0, 0] + I[z, zz^(-1), 1, 1, 1, 0, 1, 0, 0, 0] + 6*I[z, 0, 0, 0, 0, 1, 0]*f[3] - 6*I[z, 0, 0, 0, 1, 0, 0]*f[3] + 3*I[z, 0, 0, 0, 1, 1, 0]*f[3] - 3*I[z, 0, 0, 1, 0, 0, 0]*f[3] + 13*I[z, 0, 0, 1, 0, 1, 0]*f[3] + 14*I[z, 0, 0, 1, 1, 0, 0]*f[3] - 21*I[z, 0, 0, 1, 1, 1, 0]*f[3] - 3*I[z, 0, 1, 0, 0, 1, 0]*f[3] + 4*I[z, 0, 1, 0, 1, 0, 0]*f[3] + 10*I[z, 0, 1, 0, 1, 1, 0]*f[3] + 6*I[z, 0, 1, 1, 0, 0, 0]*f[3] - 16*I[z, 0, 1, 1, 0, 1, 0]*f[3] - 13*I[z, 0, 1, 1, 1, 0, 0]*f[3] + 7*I[z, 0, 1, 1, 1, 1, 0]*f[3] + 16*I[z, 0, zz^(-1), 0, 0, 1, 0]*f[3] - 32*I[z, 0, zz^(-1), 0, 1, 1, 0]*f[3] - 16*I[z, 0, zz^(-1), 1, 0, 1, 0]*f[3] + 32*I[z, 0, zz^(-1), 1, 1, 1, 0]*f[3] - 7*I[z, 1, 0, 0, 0, 1, 0]*f[3] + 5*I[z, 1, 0, 0, 1, 1, 0]*f[3] + 3*I[z, 1, 0, 1, 0, 0, 0]*f[3] + 2*I[z, 1, 0, 1, 0, 1, 0]*f[3] - 4*I[z, 1, 0, 1, 1, 1, 0]*f[3] - 5*I[z, 1, 1, 0, 0, 1, 0]*f[3] + 2*I[z, 1, 1, 0, 1, 0, 0]*f[3] - 6*I[z, 1, 1, 1, 0, 0, 0]*f[3] + 10*I[z, 1, 1, 1, 0, 1, 0]*f[3] - I[z, 1, 1, 1, 1, 0, 0]*f[3] - 3*I[z, zz^(-1), 0, 0, 0, 1, 0]*f[3] - I[z, zz^(-1), 0, 0, 1, 0, 0]*f[3] + 4*I[z, zz^(-1), 0, 0, 1, 1, 0]*f[3] + 3*I[z, zz^(-1), 0, 1, 0, 1, 0]*f[3] + 2*I[z, zz^(-1), 0, 1, 1, 0, 0]*f[3] - 2*I[z, zz^(-1), 0, 1, 1, 1, 0]*f[3] + 2*I[z, zz^(-1), 1, 0, 0, 1, 0]*f[3] + I[z, zz^(-1), 1, 0, 1, 0, 0]*f[3] - 2*I[z, zz^(-1), 1, 0, 1, 1, 0]*f[3] - 2*I[z, zz^(-1), 1, 1, 0, 1, 0]*f[3] - 2*I[z, zz^(-1), 1, 1, 1, 0, 0]*f[3] - 6*I[z, 0, 1, 0]*f[3]^2 + 6*I[z, 1, 1, 0]*f[3]^2 - (45*I[z, 0, 0, 1, 0]*f[5])/2 + 20*I[z, 0, 1, 0, 0]*f[5] + 10*I[z, 0, 1, 1, 0]*f[5] + (5*I[z, 1, 0, 1, 0]*f[5])/2 - 20*I[z, 1, 1, 0, 0]*f[5] + 10*I[z, 1, 1, 1, 0]*f[5])/(z - zz) + ((1 + z*zz)*(I[z, 0, 0, 0, 0, 1, 0, 0, 1, 0] - 2*I[z, 0, 0, 0, 0, 1, 0, 1, 0, 0] + I[z, 0, 0, 0, 0, 1, 0, 1, 1, 0] - I[z, 0, 0, 0, 0, 1, 1, 0, 0, 0] - I[z, 0, 0, 0, 0, 1, 1, 0, 1, 0] + 3*I[z, 0, 0, 0, 0, 1, 1, 1, 0, 0] - I[z, 0, 0, 0, 0, 1, 1, 1, 1, 0] + I[z, 0, 0, 0, 1, 0, 0, 1, 0, 0] - I[z, 0, 0, 0, 1, 0, 0, 1, 1, 0] + I[z, 0, 0, 0, 1, 0, 1, 0, 0, 0] + I[z, 0, 0, 0, 1, 0, 1, 0, 1, 0] - 3*I[z, 0, 0, 0, 1, 0, 1, 1, 0, 0] + I[z, 0, 0, 0, 1, 0, 1, 1, 1, 0] - I[z, 0, 0, 0, 1, 1, 1, 0, 1, 0] + I[z, 0, 0, 0, 1, 1, 1, 1, 0, 0] - I[z, 0, 0, 1, 0, 0, 0, 0, 1, 0] + I[z, 0, 0, 1, 0, 0, 0, 1, 0, 0] + 2*I[z, 0, 0, 1, 0, 0, 0, 1, 1, 0] - 2*I[z, 0, 0, 1, 0, 0, 1, 0, 1, 0] - 3*I[z, 0, 0, 1, 0, 0, 1, 1, 0, 0] - I[z, 0, 0, 1, 0, 1, 0, 0, 0, 0] + 2*I[z, 0, 0, 1, 0, 1, 0, 0, 1, 0] + 2*I[z, 0, 0, 1, 0, 1, 0, 1, 0, 0] + I[z, 0, 0, 1, 0, 1, 0, 1, 1, 0] - 2*I[z, 0, 0, 1, 0, 1, 1, 0, 1, 0] + 2*I[z, 0, 0, 1, 0, 1, 1, 1, 0, 0] - I[z, 0, 0, 1, 0, 1, 1, 1, 1, 0] + I[z, 0, 0, 1, 1, 0, 0, 0, 0, 0] - 2*I[z, 0, 0, 1, 1, 0, 0, 0, 1, 0] + I[z, 0, 0, 1, 1, 0, 0, 1, 0, 0] + I[z, 0, 0, 1, 1, 0, 0, 1, 1, 0] + I[z, 0, 0, 1, 1, 0, 1, 0, 1, 0] + 3*I[z, 0, 0, 1, 1, 0, 1, 1, 0, 0] + I[z, 0, 0, 1, 1, 0, 1, 1, 1, 0] - 6*I[z, 0, 0, 1, 1, 1, 0, 1, 0, 0] - 3*I[z, 0, 0, 1, 1, 1, 0, 1, 1, 0] + 3*I[z, 0, 0, 1, 1, 1, 1, 0, 1, 0] - 2*I[z, 0, 1, 0, 0, 0, 0, 1, 1, 0] - I[z, 0, 1, 0, 0, 0, 1, 0, 0, 0] + 8*I[z, 0, 1, 0, 0, 0, 1, 0, 1, 0] + 6*I[z, 0, 1, 0, 0, 0, 1, 1, 0, 0] - 11*I[z, 0, 1, 0, 0, 0, 1, 1, 1, 0] - I[z, 0, 1, 0, 0, 1, 0, 0, 0, 0] - 8*I[z, 0, 1, 0, 0, 1, 0, 0, 1, 0] - 5*I[z, 0, 1, 0, 0, 1, 0, 1, 0, 0] + 9*I[z, 0, 1, 0, 0, 1, 0, 1, 1, 0] - I[z, 0, 1, 0, 0, 1, 1, 0, 0, 0] + 4*I[z, 0, 1, 0, 0, 1, 1, 0, 1, 0] - I[z, 0, 1, 0, 0, 1, 1, 1, 0, 0] + I[z, 0, 1, 0, 0, 1, 1, 1, 1, 0] + 2*I[z, 0, 1, 0, 1, 0, 0, 0, 0, 0] - I[z, 0, 1, 0, 1, 0, 0, 0, 1, 0] + 5*I[z, 0, 1, 0, 1, 0, 0, 1, 0, 0] - 9*I[z, 0, 1, 0, 1, 0, 0, 1, 1, 0] - 2*I[z, 0, 1, 0, 1, 0, 1, 0, 0, 0] - 8*I[z, 0, 1, 0, 1, 0, 1, 0, 1, 0] - I[z, 0, 1, 0, 1, 0, 1, 1, 0, 0] + 24*I[z, 0, 1, 0, 1, 0, 1, 1, 1, 0] + 11*I[z, 0, 1, 0, 1, 1, 0, 0, 1, 0] - 4*I[z, 0, 1, 0, 1, 1, 0, 1, 1, 0] + 6*I[z, 0, 1, 0, 1, 1, 1, 0, 0, 0] - 16*I[z, 0, 1, 0, 1, 1, 1, 0, 1, 0] - 5*I[z, 0, 1, 0, 1, 1, 1, 1, 0, 0] + 3*I[z, 0, 1, 1, 0, 0, 0, 0, 1, 0] - 6*I[z, 0, 1, 1, 0, 0, 0, 1, 0, 0] + 9*I[z, 0, 1, 1, 0, 0, 0, 1, 1, 0] + 3*I[z, 0, 1, 1, 0, 0, 1, 0, 0, 0] - 8*I[z, 0, 1, 1, 0, 0, 1, 0, 1, 0] + I[z, 0, 1, 1, 0, 0, 1, 1, 1, 0] + 3*I[z, 0, 1, 1, 0, 1, 0, 0, 0, 0] + 8*I[z, 0, 1, 1, 0, 1, 0, 0, 1, 0] + I[z, 0, 1, 1, 0, 1, 0, 1, 0, 0] - 18*I[z, 0, 1, 1, 0, 1, 0, 1, 1, 0] - 3*I[z, 0, 1, 1, 0, 1, 1, 0, 0, 0] + 6*I[z, 0, 1, 1, 0, 1, 1, 0, 1, 0] + 7*I[z, 0, 1, 1, 0, 1, 1, 1, 0, 0] - 2*I[z, 0, 1, 1, 0, 1, 1, 1, 1, 0] - 3*I[z, 0, 1, 1, 1, 0, 0, 0, 0, 0] - 5*I[z, 0, 1, 1, 1, 0, 0, 0, 1, 0] + I[z, 0, 1, 1, 1, 0, 0, 1, 0, 0] - I[z, 0, 1, 1, 1, 0, 0, 1, 1, 0] - 2*I[z, 0, 1, 1, 1, 0, 1, 0, 0, 0] + 8*I[z, 0, 1, 1, 1, 0, 1, 0, 1, 0] - 7*I[z, 0, 1, 1, 1, 0, 1, 1, 0, 0] - I[z, 0, 1, 1, 1, 1, 0, 0, 0, 0] - I[z, 0, 1, 1, 1, 1, 0, 0, 1, 0] + 5*I[z, 0, 1, 1, 1, 1, 0, 1, 0, 0] + 2*I[z, 0, 1, 1, 1, 1, 0, 1, 1, 0] + 6*I[z, 0, zz^(-1), 0, 0, 0, 1, 0, 0, 0] - 6*I[z, 0, zz^(-1), 0, 0, 0, 1, 0, 1, 0] - 12*I[z, 0, zz^(-1), 0, 0, 0, 1, 1, 0, 0] + 12*I[z, 0, zz^(-1), 0, 0, 0, 1, 1, 1, 0] - 6*I[z, 0, zz^(-1), 0, 0, 1, 0, 0, 0, 0] + 12*I[z, 0, zz^(-1), 0, 0, 1, 0, 0, 1, 0] + 6*I[z, 0, zz^(-1), 0, 0, 1, 0, 1, 0, 0] - 12*I[z, 0, zz^(-1), 0, 0, 1, 0, 1, 1, 0] - 12*I[z, 0, zz^(-1), 0, 0, 1, 1, 0, 1, 0] + 12*I[z, 0, zz^(-1), 0, 0, 1, 1, 1, 0, 0] - 6*I[z, 0, zz^(-1), 0, 1, 0, 0, 0, 1, 0] + 12*I[z, 0, zz^(-1), 0, 1, 0, 0, 1, 1, 0] - 6*I[z, 0, zz^(-1), 0, 1, 0, 1, 0, 0, 0] + 12*I[z, 0, zz^(-1), 0, 1, 0, 1, 0, 1, 0] + 12*I[z, 0, zz^(-1), 0, 1, 0, 1, 1, 0, 0] - 24*I[z, 0, zz^(-1), 0, 1, 0, 1, 1, 1, 0] + 12*I[z, 0, zz^(-1), 0, 1, 1, 0, 0, 0, 0] - 12*I[z, 0, zz^(-1), 0, 1, 1, 0, 0, 1, 0] - 12*I[z, 0, zz^(-1), 0, 1, 1, 0, 1, 0, 0] - 12*I[z, 0, zz^(-1), 0, 1, 1, 1, 0, 0, 0] + 24*I[z, 0, zz^(-1), 0, 1, 1, 1, 0, 1, 0] + 6*I[z, 0, zz^(-1), 1, 0, 0, 0, 1, 0, 0] - 12*I[z, 0, zz^(-1), 1, 0, 0, 0, 1, 1, 0] - 12*I[z, 0, zz^(-1), 1, 0, 0, 1, 0, 0, 0] + 12*I[z, 0, zz^(-1), 1, 0, 0, 1, 0, 1, 0] + 12*I[z, 0, zz^(-1), 1, 0, 0, 1, 1, 0, 0] + 6*I[z, 0, zz^(-1), 1, 0, 1, 0, 0, 0, 0] - 12*I[z, 0, zz^(-1), 1, 0, 1, 0, 0, 1, 0] - 12*I[z, 0, zz^(-1), 1, 0, 1, 0, 1, 0, 0] + 24*I[z, 0, zz^(-1), 1, 0, 1, 0, 1, 1, 0] + 12*I[z, 0, zz^(-1), 1, 0, 1, 1, 0, 0, 0] - 24*I[z, 0, zz^(-1), 1, 0, 1, 1, 1, 0, 0] + 12*I[z, 0, zz^(-1), 1, 1, 0, 0, 0, 1, 0] - 12*I[z, 0, zz^(-1), 1, 1, 0, 0, 1, 0, 0] + 12*I[z, 0, zz^(-1), 1, 1, 0, 1, 0, 0, 0] - 24*I[z, 0, zz^(-1), 1, 1, 0, 1, 0, 1, 0] - 12*I[z, 0, zz^(-1), 1, 1, 1, 0, 0, 0, 0] + 24*I[z, 0, zz^(-1), 1, 1, 1, 0, 1, 0, 0] + I[z, 1, 0, 0, 0, 0, 1, 0, 0, 0] - 3*I[z, 1, 0, 0, 0, 0, 1, 0, 1, 0] - 3*I[z, 1, 0, 0, 0, 0, 1, 1, 0, 0] + 5*I[z, 1, 0, 0, 0, 0, 1, 1, 1, 0] - I[z, 1, 0, 0, 0, 1, 0, 0, 1, 0] + 7*I[z, 1, 0, 0, 0, 1, 0, 1, 0, 0] - 7*I[z, 1, 0, 0, 0, 1, 0, 1, 1, 0] + 2*I[z, 1, 0, 0, 0, 1, 1, 0, 0, 0] + 2*I[z, 1, 0, 0, 0, 1, 1, 0, 1, 0] - 7*I[z, 1, 0, 0, 0, 1, 1, 1, 0, 0] + 4*I[z, 1, 0, 0, 0, 1, 1, 1, 1, 0] - I[z, 1, 0, 0, 1, 0, 0, 0, 0, 0] + 4*I[z, 1, 0, 0, 1, 0, 0, 0, 1, 0] - 4*I[z, 1, 0, 0, 1, 0, 0, 1, 0, 0] - 4*I[z, 1, 0, 0, 1, 0, 0, 1, 1, 0] - 2*I[z, 1, 0, 0, 1, 0, 1, 0, 0, 0] + 3*I[z, 1, 0, 0, 1, 0, 1, 0, 1, 0] + 4*I[z, 1, 0, 0, 1, 0, 1, 1, 0, 0] + I[z, 1, 0, 0, 1, 0, 1, 1, 1, 0] + 3*I[z, 1, 0, 0, 1, 1, 0, 0, 1, 0] + I[z, 1, 0, 0, 1, 1, 0, 1, 0, 0] + 7*I[z, 1, 0, 0, 1, 1, 0, 1, 1, 0] - 13*I[z, 1, 0, 0, 1, 1, 1, 0, 1, 0] + I[z, 1, 0, 0, 1, 1, 1, 1, 0, 0] - 2*I[z, 1, 0, 1, 0, 0, 0, 1, 0, 0] + 9*I[z, 1, 0, 1, 0, 0, 0, 1, 1, 0] + 2*I[z, 1, 0, 1, 0, 0, 1, 0, 0, 0] - 9*I[z, 1, 0, 1, 0, 0, 1, 0, 1, 0] - 4*I[z, 1, 0, 1, 0, 0, 1, 1, 0, 0] - I[z, 1, 0, 1, 0, 0, 1, 1, 1, 0] - I[z, 1, 0, 1, 0, 1, 0, 0, 0, 0] + 9*I[z, 1, 0, 1, 0, 1, 0, 0, 1, 0] - 4*I[z, 1, 0, 1, 0, 1, 0, 1, 0, 0] - 4*I[z, 1, 0, 1, 0, 1, 0, 1, 1, 0] - I[z, 1, 0, 1, 0, 1, 1, 0, 0, 0] + 16*I[z, 1, 0, 1, 0, 1, 1, 1, 0, 0] - 8*I[z, 1, 0, 1, 0, 1, 1, 1, 1, 0] + I[z, 1, 0, 1, 1, 0, 0, 0, 0, 0] - 11*I[z, 1, 0, 1, 1, 0, 0, 0, 1, 0] + 8*I[z, 1, 0, 1, 1, 0, 0, 1, 0, 0] - I[z, 1, 0, 1, 1, 0, 0, 1, 1, 0] + 2*I[z, 1, 0, 1, 1, 0, 1, 0, 0, 0] + 6*I[z, 1, 0, 1, 1, 0, 1, 0, 1, 0] - 6*I[z, 1, 0, 1, 1, 0, 1, 1, 0, 0] + 10*I[z, 1, 0, 1, 1, 0, 1, 1, 1, 0] + I[z, 1, 0, 1, 1, 1, 0, 0, 0, 0] + I[z, 1, 0, 1, 1, 1, 0, 0, 1, 0] - 8*I[z, 1, 0, 1, 1, 1, 0, 1, 0, 0] - 8*I[z, 1, 0, 1, 1, 1, 0, 1, 1, 0] - 3*I[z, 1, 0, 1, 1, 1, 1, 0, 0, 0] + 6*I[z, 1, 0, 1, 1, 1, 1, 0, 1, 0] + 2*I[z, 1, 1, 0, 0, 0, 0, 1, 0, 0] - 3*I[z, 1, 1, 0, 0, 0, 0, 1, 1, 0] - 2*I[z, 1, 1, 0, 0, 0, 1, 0, 0, 0] + 6*I[z, 1, 1, 0, 0, 0, 1, 0, 1, 0] + 3*I[z, 1, 1, 0, 0, 0, 1, 1, 0, 0] - 6*I[z, 1, 1, 0, 0, 0, 1, 1, 1, 0] + I[z, 1, 1, 0, 0, 1, 0, 0, 0, 0] - 2*I[z, 1, 1, 0, 0, 1, 0, 0, 1, 0] - 3*I[z, 1, 1, 0, 0, 1, 0, 1, 0, 0] + 3*I[z, 1, 1, 0, 0, 1, 0, 1, 1, 0] - I[z, 1, 1, 0, 0, 1, 1, 0, 0, 0] + I[z, 1, 1, 0, 0, 1, 1, 0, 1, 0] + I[z, 1, 1, 0, 0, 1, 1, 1, 0, 0] - I[z, 1, 1, 0, 1, 0, 0, 0, 0, 0] - 2*I[z, 1, 1, 0, 1, 0, 0, 0, 1, 0] + 3*I[z, 1, 1, 0, 1, 0, 0, 1, 0, 0] - 3*I[z, 1, 1, 0, 1, 0, 0, 1, 1, 0] - I[z, 1, 1, 0, 1, 0, 1, 0, 0, 0] - 2*I[z, 1, 1, 0, 1, 0, 1, 0, 1, 0] - 6*I[z, 1, 1, 0, 1, 0, 1, 1, 0, 0] + 12*I[z, 1, 1, 0, 1, 0, 1, 1, 1, 0] + 5*I[z, 1, 1, 0, 1, 1, 0, 0, 1, 0] + 4*I[z, 1, 1, 0, 1, 1, 0, 1, 0, 0] - 6*I[z, 1, 1, 0, 1, 1, 0, 1, 1, 0] + 3*I[z, 1, 1, 0, 1, 1, 1, 0, 0, 0] - 4*I[z, 1, 1, 0, 1, 1, 1, 0, 1, 0] - 2*I[z, 1, 1, 0, 1, 1, 1, 1, 0, 0] + I[z, 1, 1, 1, 0, 0, 0, 0, 1, 0] - I[z, 1, 1, 1, 0, 0, 0, 1, 0, 0] + I[z, 1, 1, 1, 0, 0, 1, 0, 1, 0] - I[z, 1, 1, 1, 0, 0, 1, 1, 0, 0] - I[z, 1, 1, 1, 0, 1, 0, 0, 0, 0] - I[z, 1, 1, 1, 0, 1, 0, 0, 1, 0] - I[z, 1, 1, 1, 0, 1, 1, 0, 0, 0] + 2*I[z, 1, 1, 1, 0, 1, 1, 0, 1, 0] + I[z, 1, 1, 1, 1, 0, 0, 0, 0, 0] + 2*I[z, 1, 1, 1, 1, 0, 0, 0, 1, 0] - I[z, 1, 1, 1, 1, 0, 0, 1, 0, 0] + I[z, 1, 1, 1, 1, 0, 1, 0, 0, 0] - 4*I[z, 1, 1, 1, 1, 0, 1, 0, 1, 0] + 2*I[z, 1, 1, 1, 1, 0, 1, 1, 0, 0] + 6*I[z, 1, zz^(-1), 0, 0, 0, 1, 0, 0, 0] - 6*I[z, 1, zz^(-1), 0, 0, 0, 1, 0, 1, 0] - 12*I[z, 1, zz^(-1), 0, 0, 0, 1, 1, 0, 0] + 12*I[z, 1, zz^(-1), 0, 0, 0, 1, 1, 1, 0] - 6*I[z, 1, zz^(-1), 0, 0, 1, 0, 0, 0, 0] + 12*I[z, 1, zz^(-1), 0, 0, 1, 0, 0, 1, 0] + 6*I[z, 1, zz^(-1), 0, 0, 1, 0, 1, 0, 0] - 12*I[z, 1, zz^(-1), 0, 0, 1, 0, 1, 1, 0] - 12*I[z, 1, zz^(-1), 0, 0, 1, 1, 0, 1, 0] + 12*I[z, 1, zz^(-1), 0, 0, 1, 1, 1, 0, 0] - 6*I[z, 1, zz^(-1), 0, 1, 0, 0, 0, 1, 0] + 12*I[z, 1, zz^(-1), 0, 1, 0, 0, 1, 1, 0] - 6*I[z, 1, zz^(-1), 0, 1, 0, 1, 0, 0, 0] + 12*I[z, 1, zz^(-1), 0, 1, 0, 1, 0, 1, 0] + 12*I[z, 1, zz^(-1), 0, 1, 0, 1, 1, 0, 0] - 24*I[z, 1, zz^(-1), 0, 1, 0, 1, 1, 1, 0] + 12*I[z, 1, zz^(-1), 0, 1, 1, 0, 0, 0, 0] - 12*I[z, 1, zz^(-1), 0, 1, 1, 0, 0, 1, 0] - 12*I[z, 1, zz^(-1), 0, 1, 1, 0, 1, 0, 0] - 12*I[z, 1, zz^(-1), 0, 1, 1, 1, 0, 0, 0] + 24*I[z, 1, zz^(-1), 0, 1, 1, 1, 0, 1, 0] + 6*I[z, 1, zz^(-1), 1, 0, 0, 0, 1, 0, 0] - 12*I[z, 1, zz^(-1), 1, 0, 0, 0, 1, 1, 0] - 12*I[z, 1, zz^(-1), 1, 0, 0, 1, 0, 0, 0] + 12*I[z, 1, zz^(-1), 1, 0, 0, 1, 0, 1, 0] + 12*I[z, 1, zz^(-1), 1, 0, 0, 1, 1, 0, 0] + 6*I[z, 1, zz^(-1), 1, 0, 1, 0, 0, 0, 0] - 12*I[z, 1, zz^(-1), 1, 0, 1, 0, 0, 1, 0] - 12*I[z, 1, zz^(-1), 1, 0, 1, 0, 1, 0, 0] + 24*I[z, 1, zz^(-1), 1, 0, 1, 0, 1, 1, 0] + 12*I[z, 1, zz^(-1), 1, 0, 1, 1, 0, 0, 0] - 24*I[z, 1, zz^(-1), 1, 0, 1, 1, 1, 0, 0] + 12*I[z, 1, zz^(-1), 1, 1, 0, 0, 0, 1, 0] - 12*I[z, 1, zz^(-1), 1, 1, 0, 0, 1, 0, 0] + 12*I[z, 1, zz^(-1), 1, 1, 0, 1, 0, 0, 0] - 24*I[z, 1, zz^(-1), 1, 1, 0, 1, 0, 1, 0] - 12*I[z, 1, zz^(-1), 1, 1, 1, 0, 0, 0, 0] + 24*I[z, 1, zz^(-1), 1, 1, 1, 0, 1, 0, 0] - 3*I[z, zz^(-1), 0, 0, 0, 0, 1, 0, 0, 0] + 3*I[z, zz^(-1), 0, 0, 0, 0, 1, 0, 1, 0] + 6*I[z, zz^(-1), 0, 0, 0, 0, 1, 1, 0, 0] - 6*I[z, zz^(-1), 0, 0, 0, 0, 1, 1, 1, 0] + 3*I[z, zz^(-1), 0, 0, 0, 1, 0, 0, 1, 0] - 12*I[z, zz^(-1), 0, 0, 0, 1, 0, 1, 0, 0] + 9*I[z, zz^(-1), 0, 0, 0, 1, 0, 1, 1, 0] - 3*I[z, zz^(-1), 0, 0, 0, 1, 1, 0, 0, 0] - 3*I[z, zz^(-1), 0, 0, 0, 1, 1, 0, 1, 0] + 12*I[z, zz^(-1), 0, 0, 0, 1, 1, 1, 0, 0] - 6*I[z, zz^(-1), 0, 0, 0, 1, 1, 1, 1, 0] + 3*I[z, zz^(-1), 0, 0, 1, 0, 0, 0, 0, 0] - 9*I[z, zz^(-1), 0, 0, 1, 0, 0, 0, 1, 0] + 9*I[z, zz^(-1), 0, 0, 1, 0, 0, 1, 0, 0] + 6*I[z, zz^(-1), 0, 0, 1, 0, 0, 1, 1, 0] - 6*I[z, zz^(-1), 0, 0, 1, 0, 1, 0, 1, 0] - 3*I[z, zz^(-1), 0, 0, 1, 0, 1, 1, 0, 0] + 3*I[z, zz^(-1), 0, 0, 1, 1, 0, 0, 0, 0] - 6*I[z, zz^(-1), 0, 0, 1, 1, 0, 0, 1, 0] - 3*I[z, zz^(-1), 0, 0, 1, 1, 0, 1, 0, 0] - 12*I[z, zz^(-1), 0, 0, 1, 1, 0, 1, 1, 0] + 24*I[z, zz^(-1), 0, 0, 1, 1, 1, 0, 1, 0] - 6*I[z, zz^(-1), 0, 0, 1, 1, 1, 1, 0, 0] + 3*I[z, zz^(-1), 0, 1, 0, 0, 0, 0, 1, 0] - 15*I[z, zz^(-1), 0, 1, 0, 0, 0, 1, 1, 0] - 9*I[z, zz^(-1), 0, 1, 0, 0, 1, 0, 0, 0] + 18*I[z, zz^(-1), 0, 1, 0, 0, 1, 0, 1, 0] + 18*I[z, zz^(-1), 0, 1, 0, 0, 1, 1, 0, 0] + 12*I[z, zz^(-1), 0, 1, 0, 1, 0, 0, 0, 0] - 18*I[z, zz^(-1), 0, 1, 0, 1, 0, 0, 1, 0] + 6*I[z, zz^(-1), 0, 1, 0, 1, 0, 1, 1, 0] + 3*I[z, zz^(-1), 0, 1, 0, 1, 1, 0, 0, 0] + 6*I[z, zz^(-1), 0, 1, 0, 1, 1, 0, 1, 0] - 36*I[z, zz^(-1), 0, 1, 0, 1, 1, 1, 0, 0] + 12*I[z, zz^(-1), 0, 1, 0, 1, 1, 1, 1, 0] - 6*I[z, zz^(-1), 0, 1, 1, 0, 0, 0, 0, 0] + 21*I[z, zz^(-1), 0, 1, 1, 0, 0, 0, 1, 0] - 18*I[z, zz^(-1), 0, 1, 1, 0, 0, 1, 0, 0] + 3*I[z, zz^(-1), 0, 1, 1, 0, 1, 0, 0, 0] - 18*I[z, zz^(-1), 0, 1, 1, 0, 1, 0, 1, 0] - 12*I[z, zz^(-1), 0, 1, 1, 0, 1, 1, 1, 0] - 12*I[z, zz^(-1), 0, 1, 1, 1, 0, 0, 0, 0] + 36*I[z, zz^(-1), 0, 1, 1, 1, 0, 1, 0, 0] + 12*I[z, zz^(-1), 0, 1, 1, 1, 0, 1, 1, 0] + 6*I[z, zz^(-1), 0, 1, 1, 1, 1, 0, 0, 0] - 12*I[z, zz^(-1), 0, 1, 1, 1, 1, 0, 1, 0] - 3*I[z, zz^(-1), 1, 0, 0, 0, 0, 1, 0, 0] + 6*I[z, zz^(-1), 1, 0, 0, 0, 0, 1, 1, 0] + 9*I[z, zz^(-1), 1, 0, 0, 0, 1, 0, 0, 0] - 21*I[z, zz^(-1), 1, 0, 0, 0, 1, 0, 1, 0] - 21*I[z, zz^(-1), 1, 0, 0, 0, 1, 1, 0, 0] + 30*I[z, zz^(-1), 1, 0, 0, 0, 1, 1, 1, 0] - 3*I[z, zz^(-1), 1, 0, 0, 1, 0, 0, 0, 0] + 18*I[z, zz^(-1), 1, 0, 0, 1, 0, 0, 1, 0] + 18*I[z, zz^(-1), 1, 0, 0, 1, 0, 1, 0, 0] - 24*I[z, zz^(-1), 1, 0, 0, 1, 0, 1, 1, 0] + 6*I[z, zz^(-1), 1, 0, 0, 1, 1, 0, 0, 0] - 12*I[z, zz^(-1), 1, 0, 0, 1, 1, 0, 1, 0] - 3*I[z, zz^(-1), 1, 0, 1, 0, 0, 0, 0, 0] + 3*I[z, zz^(-1), 1, 0, 1, 0, 0, 0, 1, 0] - 18*I[z, zz^(-1), 1, 0, 1, 0, 0, 1, 0, 0] + 24*I[z, zz^(-1), 1, 0, 1, 0, 0, 1, 1, 0] + 6*I[z, zz^(-1), 1, 0, 1, 0, 1, 0, 0, 0] + 18*I[z, zz^(-1), 1, 0, 1, 0, 1, 0, 1, 0] + 18*I[z, zz^(-1), 1, 0, 1, 0, 1, 1, 0, 0] - 60*I[z, zz^(-1), 1, 0, 1, 0, 1, 1, 1, 0] + 3*I[z, zz^(-1), 1, 0, 1, 1, 0, 0, 0, 0] - 24*I[z, zz^(-1), 1, 0, 1, 1, 0, 0, 1, 0] - 6*I[z, zz^(-1), 1, 0, 1, 1, 0, 1, 0, 0] + 12*I[z, zz^(-1), 1, 0, 1, 1, 0, 1, 1, 0] - 24*I[z, zz^(-1), 1, 0, 1, 1, 1, 0, 0, 0] + 36*I[z, zz^(-1), 1, 0, 1, 1, 1, 0, 1, 0] + 12*I[z, zz^(-1), 1, 0, 1, 1, 1, 1, 0, 0] - 6*I[z, zz^(-1), 1, 1, 0, 0, 0, 0, 1, 0] + 15*I[z, zz^(-1), 1, 1, 0, 0, 0, 1, 0, 0] - 18*I[z, zz^(-1), 1, 1, 0, 0, 0, 1, 1, 0] - 6*I[z, zz^(-1), 1, 1, 0, 0, 1, 0, 0, 0] + 12*I[z, zz^(-1), 1, 1, 0, 0, 1, 0, 1, 0] - 9*I[z, zz^(-1), 1, 1, 0, 1, 0, 0, 0, 0] - 12*I[z, zz^(-1), 1, 1, 0, 1, 0, 0, 1, 0] - 6*I[z, zz^(-1), 1, 1, 0, 1, 0, 1, 0, 0] + 36*I[z, zz^(-1), 1, 1, 0, 1, 0, 1, 1, 0] + 12*I[z, zz^(-1), 1, 1, 0, 1, 1, 0, 0, 0] - 12*I[z, zz^(-1), 1, 1, 0, 1, 1, 0, 1, 0] - 12*I[z, zz^(-1), 1, 1, 0, 1, 1, 1, 0, 0] + 6*I[z, zz^(-1), 1, 1, 1, 0, 0, 0, 0, 0] + 6*I[z, zz^(-1), 1, 1, 1, 0, 0, 0, 1, 0] - 12*I[z, zz^(-1), 1, 1, 1, 0, 1, 0, 1, 0] + 12*I[z, zz^(-1), 1, 1, 1, 0, 1, 1, 0, 0] + 6*I[z, zz^(-1), 1, 1, 1, 1, 0, 0, 0, 0] - 12*I[z, zz^(-1), 1, 1, 1, 1, 0, 1, 0, 0] - 18*I[z, zz^(-1), zz^(-1), 0, 0, 0, 1, 0, 0, 0] + 18*I[z, zz^(-1), zz^(-1), 0, 0, 0, 1, 0, 1, 0] + 36*I[z, zz^(-1), zz^(-1), 0, 0, 0, 1, 1, 0, 0] - 36*I[z, zz^(-1), zz^(-1), 0, 0, 0, 1, 1, 1, 0] + 18*I[z, zz^(-1), zz^(-1), 0, 0, 1, 0, 0, 0, 0] - 36*I[z, zz^(-1), zz^(-1), 0, 0, 1, 0, 0, 1, 0] - 18*I[z, zz^(-1), zz^(-1), 0, 0, 1, 0, 1, 0, 0] + 36*I[z, zz^(-1), zz^(-1), 0, 0, 1, 0, 1, 1, 0] + 36*I[z, zz^(-1), zz^(-1), 0, 0, 1, 1, 0, 1, 0] - 36*I[z, zz^(-1), zz^(-1), 0, 0, 1, 1, 1, 0, 0] + 18*I[z, zz^(-1), zz^(-1), 0, 1, 0, 0, 0, 1, 0] - 36*I[z, zz^(-1), zz^(-1), 0, 1, 0, 0, 1, 1, 0] + 18*I[z, zz^(-1), zz^(-1), 0, 1, 0, 1, 0, 0, 0] - 36*I[z, zz^(-1), zz^(-1), 0, 1, 0, 1, 0, 1, 0] - 36*I[z, zz^(-1), zz^(-1), 0, 1, 0, 1, 1, 0, 0] + 72*I[z, zz^(-1), zz^(-1), 0, 1, 0, 1, 1, 1, 0] - 36*I[z, zz^(-1), zz^(-1), 0, 1, 1, 0, 0, 0, 0] + 36*I[z, zz^(-1), zz^(-1), 0, 1, 1, 0, 0, 1, 0] + 36*I[z, zz^(-1), zz^(-1), 0, 1, 1, 0, 1, 0, 0] + 36*I[z, zz^(-1), zz^(-1), 0, 1, 1, 1, 0, 0, 0] - 72*I[z, zz^(-1), zz^(-1), 0, 1, 1, 1, 0, 1, 0] - 18*I[z, zz^(-1), zz^(-1), 1, 0, 0, 0, 1, 0, 0] + 36*I[z, zz^(-1), zz^(-1), 1, 0, 0, 0, 1, 1, 0] + 36*I[z, zz^(-1), zz^(-1), 1, 0, 0, 1, 0, 0, 0] - 36*I[z, zz^(-1), zz^(-1), 1, 0, 0, 1, 0, 1, 0] - 36*I[z, zz^(-1), zz^(-1), 1, 0, 0, 1, 1, 0, 0] - 18*I[z, zz^(-1), zz^(-1), 1, 0, 1, 0, 0, 0, 0] + 36*I[z, zz^(-1), zz^(-1), 1, 0, 1, 0, 0, 1, 0] + 36*I[z, zz^(-1), zz^(-1), 1, 0, 1, 0, 1, 0, 0] - 72*I[z, zz^(-1), zz^(-1), 1, 0, 1, 0, 1, 1, 0] - 36*I[z, zz^(-1), zz^(-1), 1, 0, 1, 1, 0, 0, 0] + 72*I[z, zz^(-1), zz^(-1), 1, 0, 1, 1, 1, 0, 0] - 36*I[z, zz^(-1), zz^(-1), 1, 1, 0, 0, 0, 1, 0] + 36*I[z, zz^(-1), zz^(-1), 1, 1, 0, 0, 1, 0, 0] - 36*I[z, zz^(-1), zz^(-1), 1, 1, 0, 1, 0, 0, 0] + 72*I[z, zz^(-1), zz^(-1), 1, 1, 0, 1, 0, 1, 0] + 36*I[z, zz^(-1), zz^(-1), 1, 1, 1, 0, 0, 0, 0] - 72*I[z, zz^(-1), zz^(-1), 1, 1, 1, 0, 1, 0, 0] - 12*I[z, 0, 0, 0, 0, 1, 0]*f[3] + 12*I[z, 0, 0, 0, 1, 0, 0]*f[3] - 6*I[z, 0, 0, 0, 1, 1, 0]*f[3] + 6*I[z, 0, 0, 1, 0, 0, 0]*f[3] - 26*I[z, 0, 0, 1, 0, 1, 0]*f[3] - 28*I[z, 0, 0, 1, 1, 0, 0]*f[3] + 42*I[z, 0, 0, 1, 1, 1, 0]*f[3] + 10*I[z, 0, 1, 0, 0, 1, 0]*f[3] - 32*I[z, 0, 1, 0, 1, 0, 0]*f[3] - 12*I[z, 0, 1, 0, 1, 1, 0]*f[3] - 12*I[z, 0, 1, 1, 0, 0, 0]*f[3] + 36*I[z, 0, 1, 1, 0, 1, 0]*f[3] + 42*I[z, 0, 1, 1, 1, 0, 0]*f[3] - 26*I[z, 0, 1, 1, 1, 1, 0]*f[3] - 48*I[z, 0, zz^(-1), 0, 0, 1, 0]*f[3] + 96*I[z, 0, zz^(-1), 0, 1, 1, 0]*f[3] + 48*I[z, 0, zz^(-1), 1, 0, 1, 0]*f[3] - 96*I[z, 0, zz^(-1), 1, 1, 1, 0]*f[3] + 42*I[z, 1, 0, 0, 0, 1, 0]*f[3] + 4*I[z, 1, 0, 0, 1, 0, 0]*f[3] - 66*I[z, 1, 0, 0, 1, 1, 0]*f[3] - 6*I[z, 1, 0, 1, 0, 0, 0]*f[3] - 56*I[z, 1, 0, 1, 0, 1, 0]*f[3] - 4*I[z, 1, 0, 1, 1, 0, 0]*f[3] + 68*I[z, 1, 0, 1, 1, 1, 0]*f[3] + 2*I[z, 1, 1, 0, 0, 1, 0]*f[3] + 16*I[z, 1, 1, 0, 1, 0, 0]*f[3] + 12*I[z, 1, 1, 1, 0, 0, 0]*f[3] + 4*I[z, 1, 1, 1, 0, 1, 0]*f[3] - 10*I[z, 1, 1, 1, 1, 0, 0]*f[3] - 48*I[z, 1, zz^(-1), 0, 0, 1, 0]*f[3] + 96*I[z, 1, zz^(-1), 0, 1, 1, 0]*f[3] + 48*I[z, 1, zz^(-1), 1, 0, 1, 0]*f[3] - 96*I[z, 1, zz^(-1), 1, 1, 1, 0]*f[3] - 54*I[z, zz^(-1), 0, 0, 0, 1, 0]*f[3] - 30*I[z, zz^(-1), 0, 0, 1, 0, 0]*f[3] + 132*I[z, zz^(-1), 0, 0, 1, 1, 0]*f[3] + 150*I[z, zz^(-1), 0, 1, 0, 1, 0]*f[3] + 60*I[z, zz^(-1), 0, 1, 1, 0, 0]*f[3] - 204*I[z, zz^(-1), 0, 1, 1, 1, 0]*f[3] - 24*I[z, zz^(-1), 1, 0, 0, 1, 0]*f[3] + 30*I[z, zz^(-1), 1, 0, 1, 0, 0]*f[3] + 24*I[z, zz^(-1), 1, 0, 1, 1, 0]*f[3] - 72*I[z, zz^(-1), 1, 1, 0, 1, 0]*f[3] - 60*I[z, zz^(-1), 1, 1, 1, 0, 0]*f[3] + 48*I[z, zz^(-1), 1, 1, 1, 1, 0]*f[3] + 144*I[z, zz^(-1), zz^(-1), 0, 0, 1, 0]*f[3] - 288*I[z, zz^(-1), zz^(-1), 0, 1, 1, 0]*f[3] - 144*I[z, zz^(-1), zz^(-1), 1, 0, 1, 0]*f[3] + 288*I[z, zz^(-1), zz^(-1), 1, 1, 1, 0]*f[3] + 45*I[z, 0, 0, 1, 0]*f[5] - 90*I[z, 0, 1, 1, 0]*f[5] - 45*I[z, 1, 0, 1, 0]*f[5] + 90*I[z, 1, 1, 1, 0]*f[5]))/(2*(z - zz)*(1 - z*zz))
